Inhomogeneous phases in the 3+1-dimensional Nambu-Jona-Lasinio model and their dependence on the regularization scheme

In this work we study the $3+1$-dimensional Nambu-Jona-Lasinio (NJL) model in the mean field-approximation. We carry out calculations using five different regularization schemes (two continuum and three lattice regularization schemes) with particular focus on inhomogeneous phases and condensates. The regularization schemes lead to drastically different inhomogeneous regions. We provide evidence that inhomogeneous condensates appear for all regularization schemes almost exclusively at values of the chemical potential and with wave numbers, which are of the order of or even larger than the corresponding regulators. This can be interpreted as indication that inhomogeneous phases in the $3+1$-dimensional NJL model are rather artifacts of the regularization and not a consequence of the NJL Lagrangian and its symmetries.

==> anc/GammaScan_PauliVillars_M_325.json <==
{
    "Comment": "This files contains the two-point function Gamma2_sigma as a function of the bosonic momentum q for different chemical potentials. The first column of 'data' is the bosonic momentum and the following columns are the two-point function for the different values of the chemical potential as given in the data field 'mu'",
    "mu [MeV]": [
        326.8438805935135,
        400.93639197673735,
        475.02890335996125,
        549.121414743185
    ],
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "M_0 [MeV]": 325,   
    "T [MeV]": 0,
    "regularization": "PauliVillars",
    "columns": [
        "$q$ [MeV]",
        "$\\Gamma^{(2)}_\\sigma$ [MeV]"
    ],
    "data": [
        [
            0.0001,
            0.04071020408163266,
            0.08132040816326531,
            0.12193061224489797,
            0.1625408163265306,
            0.20315102040816327,
            0.24376122448979592,
            0.2843714285714286,
            0.32498163265306124,
            0.36559183673469386,
            0.40620204081632655,
            0.44681224489795923,
            0.48742244897959186,
            0.5280326530612245,
            0.5686428571428572,
            0.6092530612244899,
            0.6498632653061225,
            0.6904734693877551,
            0.7310836734693877,
            0.7716938775510205,
            0.8123040816326531,
            0.8529142857142857,
            0.8935244897959185,
            0.9341346938775511,
            0.9747448979591837,
            1.0153551020408165,
            1.055965306122449,
            1.0965755102040817,
            1.1371857142857145,
            1.177795918367347,
            1.2184061224489797,
            1.2590163265306122,
            1.299626530612245,
            1.3402367346938777,
            1.3808469387755102,
            1.421457142857143,
            1.4620673469387755,
            1.5026775510204082,
            1.543287755102041,
            1.5838979591836735,
            1.6245081632653062,
            1.665118367346939,
            1.7057285714285715,
            1.7463387755102042,
            1.786948979591837,
            1.8275591836734695,
            1.8681693877551022,
            1.9087795918367347,
            1.9493897959183675,
            1.99
        ],
        [
            0.0063601319439989335,
            0.006265313120241041,
            0.005983590801345322,
            0.005520380881354744,
            0.004884754460356183,
            0.0040895177938460375,
            0.003151333152325285,
            0.002090890730683967,
            0.0009331466042519568,
            -0.00029235137957380787,
            -0.0015510176566717639,
            -0.002802615018709294,
            -0.0040003993240443885,
            -0.005089906721134348,
            -0.006007191931869093,
            -0.006676185768725987,
            -0.007004560191116914,
            -0.006876882176966045,
            -0.006142369247608304,
            -0.004590437616237916,
            -0.0018928244219326793,
            0.0025824156045902167,
            0.011621247816809194,
            0.021066471350699282,
            0.027452849621161637,
            0.032783611628773475,
            0.037466612551649126,
            0.04168114169328619,
            0.045525894018691386,
            0.049062527635980846,
            0.052333016112558965,
            0.05536783553118515,
            0.05819027791496844,
            0.060818908186998775,
            0.06326904731193844,
            0.06555370860842133,
            0.06768421026031991,
            0.06967058780326502,
            0.0715218787375734,
            0.07324632306277802,
            0.07485150723055664,
            0.07634446927813286,
            0.07773177689572099,
            0.0790195863662648,
            0.0802136878328216,
            0.08131954069798587,
            0.08234230184139789,
            0.08328684857120244,
            0.08415779768745182,
            0.0849595216551622
        ],
        [
            0.03693621610157929,
            0.03678990359647056,
            0.0363538537946698,
            0.035632420703170214,
            0.03463286932015879,
            0.03336539662255116,
            0.03184316381138646,
            0.030082342886585192,
            0.028102181820957077,
            0.02592509410515683,
            0.023576780392391243,
            0.021086392612746616,
            0.018486754605722234,
            0.015814658597589362,
            0.013111264644758626,
            0.010422642019933672,
            0.007800510126678491,
            0.005303266771278868,
            0.002997442759328034,
            0.0009598123471232303,
            -0.000719441448830925,
            -0.0019317684593567197,
            -0.0025420228799200445,
            -0.002373692340086747,
            -0.0011792449155455173,
            0.0014305893099502767,
            0.006216864717894923,
            0.016699805712998447,
            0.027128942351378367,
            0.03389644292349966,
            0.03935360787033387,
            0.044013376088728955,
            0.04810667582991673,
            0.051762982440115984,
            0.05506429041662489,
            0.05806688323242137,
            0.06081172965760459,
            0.06333003153885661,
            0.06564642844364159,
            0.06778096268226808,
            0.06975034189991741,
            0.0715687815735156,
            0.07324858509520571,
            0.07480055396413662,
            0.07623428464250338,
            0.07755838785764604,
            0.07878065366211986,
            0.07990817782704751,
            0.08094746020494867,
            0.08190448246524185
        ],
        [
            0.0737379675137115,
            0.07354892612775828,
            0.0729849087294512,
            0.07204966725091849,
            0.07074944948242837,
            0.06909299773667125,
            0.06709154830880038,
            0.06475883309941871,
            0.062111085219458934,
            0.05916705090506179,
            0.055948010664153155,
            0.05247781329275879,
            0.04878292729306401,
            0.04489251537632115,
            0.040838539258681916,
            0.03665590403108689,
            0.03238265427037298,
            0.028060238169299395,
            0.02373386195331955,
            0.019452965793236604,
            0.015271866122809098,
            0.011250630884964204,
            0.007456289492417251,
            0.003964539097218833,
            0.0008622149734330703,
            -0.0017490078864167563,
            -0.003746814788743738,
            -0.0049786116669559705,
            -0.005244172068916905,
            -0.004260650240351077,
            -0.001578607694392567,
            0.0036941222792661876,
            0.015829624745942877,
            0.02737259632352771,
            0.034685857669050225,
            0.04044240232780854,
            0.04525599218433264,
            0.049407125381278845,
            0.05305465187050222,
            0.056299815042886024,
            0.059212320571467435,
            0.061842889319488954,
            0.0642300109715049,
            0.06640387827198915,
            0.06838882090951204,
            0.0702048841194145,
            0.07186889254765226,
            0.07339519040733739,
            0.07479617052383088,
            0.07608266141865293
        ],
        [
            0.11676538616501746,
            0.1165398257516035,
            0.1158664848230959,
            0.1147487411360458,
            0.1131922127792658,
            0.1112047468842511,
            0.10879640466014966,
            0.10597944358987231,
            0.10276829786660256,
            0.09917955839889948,
            0.09523195397316475,
            0.09094633544256436,
            0.08634566512328537,
            0.0814550139388299,
            0.0763015692840712,
            0.07091465711532854,
            0.06532578245604398,
            0.05956869340386558,
            0.05367947492600349,
            0.04769668036980035,
            0.041661510893981735,
            0.03561805624586113,
            0.029613614941317826,
            0.02369911869717295,
            0.017929696147350932,
            0.012365426518923667,
            0.007072358679286059,
            0.0021239113919763047,
            -0.0023971606924354655,
            -0.0063959285758005,
            -0.009761041452819724,
            -0.012358071330986126,
            -0.014018437704114373,
            -0.01451942059923822,
            -0.013543708403049387,
            -0.010581746323313795,
            -0.004607371754977219,
            0.009418255588764538,
            0.02223226917232607,
            0.030275371972065132,
            0.03651809315332212,
            0.04167144594499349,
            0.04606399982749662,
            0.0498830935928518,
            0.05324861196969538,
            0.05624323804595429,
            0.05892711168553602,
            0.06134576183975207,
            0.0635347536465144,
            0.06552257960970177
        ]
    ]
}

==> anc/GammaScan_SLAC_M_325.json <==
{
    "Comment": "This files contains the two-point function Gamma2_sigma as a function of the bosonic momentum q for different chemical potentials. The first column of 'data' is the bosonic momentum and the following columns are the two-point function for the different values of the chemical potential as given in the data field 'mu'",
    "mu [MeV]": [
        326.8438805935135,
        400.93639197673735,
        475.0289033599612,
        549.121414743185
    ],
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "M_0 [MeV]": 325,   
    "T [MeV]": 0,
    "regularization": "SLAC",
    "columns": [
        "$q$ [MeV]",
        "$\\Gamma^{(2)}_\\sigma$ [MeV]"
    ],
    "data": [
        [
            0.003183098861837907,
            0.043526300925882035,
            0.08386950298992615,
            0.12421270505397028,
            0.1645559071180144,
            0.2048991091820585,
            0.24524231124610266,
            0.2855855133101468,
            0.3259287153741909,
            0.366271917438235,
            0.40661511950227913,
            0.4469583215663233,
            0.4873015236303674,
            0.5276447256944115,
            0.5679879277584556,
            0.6083311298224998,
            0.6486743318865438,
            0.689017533950588,
            0.729360736014632,
            0.7697039380786762,
            0.8100471401427203,
            0.8503903422067645,
            0.8907335442708086,
            0.9310767463348526,
            0.9714199483988968,
            1.011763150462941,
            1.052106352526985,
            1.092449554591029,
            1.1327927566550733,
            1.1731359587191175,
            1.2134791607831616,
            1.2538223628472056,
            1.2941655649112498,
            1.3345087669752937,
            1.3748519690393382,
            1.415195171103382,
            1.4555383731674263,
            1.4958815752314705,
            1.5362247772955147,
            1.5765679793595586,
            1.6169111814236026,
            1.657254383487647,
            1.697597585551691,
            1.7379407876157351,
            1.7782839896797793,
            1.8186271917438235,
            1.8589703938078674,
            1.8993135958719118,
            1.9396567979359558,
            1.9800000000000002
        ],
        [
            0.07453354020690287,
            0.0726266197488933,
            0.07213625694060624,
            0.08871497125154397,
            0.09748523513839258,
            0.10267748775323532,
            0.10662699269440738,
            0.11029843149581683,
            0.11393685360173703,
            0.11746795070890638,
            0.12089379943169623,
            0.12429689831429667,
            0.12757495790299245,
            0.13077401218895182,
            0.13386053728654,
            0.13678975417112424,
            0.13965130470579082,
            0.14220488899310435,
            0.14449266993034196,
            0.14661076701996242,
            0.14837971723303794,
            0.14982856816670637,
            0.1509937866674757,
            0.15178664441585563,
            0.15222445260189724,
            0.15235645621814192,
            0.1520976254993339,
            0.15140787155535473,
            0.15039922805351666,
            0.149034995005658,
            0.14736324395241066,
            0.14542436840733886,
            0.14316857109365058,
            0.140770165079378,
            0.1379817012345882,
            0.13512258982775202,
            0.13208376532742833,
            0.12888182190373562,
            0.12563436641346953,
            0.12235361743160784,
            0.1188991790617477,
            0.1154085855946337,
            0.1118823690126968,
            0.10832747223537874,
            0.10428526476408359,
            0.10010079038287992,
            0.09376381910367387,
            0.0810168519925557,
            0.07324088649833292,
            0.07134334687158102
        ],
        [
            0.028996939681950096,
            0.03257736267303177,
            0.03599595566223379,
            0.039101698454590224,
            0.041982078437150766,
            0.04457746022591721,
            0.046962313827590495,
            0.04916957055646349,
            0.04968421357828949,
            0.047443541761669275,
            0.04312769524240764,
            0.036266859792038364,
            0.027426286580513045,
            0.016192899439762466,
            -0.0013113982803814811,
            -0.019013941638366623,
            -0.030839181890091865,
            -0.03950894917350339,
            -0.045989594374288255,
            -0.05107103630853346,
            -0.056187155380389084,
            -0.059096905652327926,
            -0.06191120467633001,
            -0.06397037993003442,
            -0.06541974996634461,
            -0.0650002711810471,
            -0.06536224732633868,
            -0.06253164867938109,
            -0.06103130366920454,
            -0.05774786457256059,
            -0.05338406890005415,
            -0.04823067772100823,
            -0.04293731100350713,
            -0.034439731747576766,
            -0.024367095372202434,
            -0.010492909183383432,
            0.009997880170438508,
            0.02335247617006598,
            0.03275851881758871,
            0.04045243600644011,
            0.04585836753311489,
            0.04896494942584174,
            0.049811168199285,
            0.04798858421959961,
            0.04563586386619277,
            0.04322809684381027,
            0.04032061942305241,
            0.03729193208959902,
            0.03390793691856252,
            0.030573884735850224
        ],
        [
            0.07960578668614056,
            0.08345166486849522,
            0.08679468858314802,
            0.09005030694949971,
            0.09256888007654561,
            0.0907632022148824,
            0.08424932908856399,
            0.0720638086371733,
            0.050159042644934426,
            0.036467725763461904,
            0.026444466223064428,
            0.017293599409247535,
            0.010579730040580515,
            0.0024164357298157397,
            -0.003665617507331577,
            -0.01022169872123399,
            -0.014302412608638867,
            -0.01933788792583799,
            -0.022604858422181538,
            -0.025816687714110553,
            -0.028580147211491647,
            -0.03119833981583293,
            -0.032351735045361894,
            -0.03374719408332414,
            -0.03457600791881261,
            -0.03421824508422122,
            -0.03432767638506241,
            -0.033547933779169106,
            -0.031093645008605852,
            -0.02970546809963529,
            -0.026480627603591093,
            -0.023540877617756657,
            -0.01984790940892139,
            -0.015582561830845689,
            -0.011591602468592005,
            -0.006350191471886245,
            0.0001373528795893004,
            0.006641074015622932,
            0.013890290292349214,
            0.022074937008960724,
            0.03246614363426772,
            0.04346006680717204,
            0.06355076506130787,
            0.07995491338764067,
            0.08852246368093498,
            0.09243043253741162,
            0.0912954391447577,
            0.08820536251305357,
            0.08489082242398363,
            0.08134733968821947
        ],
        [
            0.14040429543144198,
            0.135533992482384,
            0.12550775626143723,
            0.11667707415817175,
            0.10832603515254736,
            0.10082284911847679,
            0.09448101890608294,
            0.08697315561640587,
            0.08079932725948846,
            0.07381784705942668,
            0.06834301766396708,
            0.06209863019613269,
            0.056604843744042184,
            0.05122132571473139,
            0.04707173370371279,
            0.04251622425686937,
            0.0379985763608277,
            0.03503820282611794,
            0.031507355859924306,
            0.028785345778173328,
            0.026406250565227784,
            0.024250842227613645,
            0.022927610832801402,
            0.021913849793000005,
            0.021879641527658297,
            0.0213004961004546,
            0.022057359909793302,
            0.021997384786663077,
            0.023778328107163304,
            0.02571391544416031,
            0.027508884138447022,
            0.029790630065375686,
            0.03336542251777434,
            0.03643436738561636,
            0.04077869658677996,
            0.04516736637175557,
            0.049650138061128,
            0.05462408468398052,
            0.05977451352393453,
            0.06498366620527596,
            0.0708812274500795,
            0.0777207591321303,
            0.08500370401819551,
            0.09129773901600753,
            0.0990692709314517,
            0.1056640862786622,
            0.11354217725483798,
            0.12234879049332804,
            0.13094087267061225,
            0.1422193619037179
        ]
    ]
}

==> anc/M-mu_scan_Hybrid_Theta.json <==
{
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "T [MeV]": 0.0,
    "regularization": "Hybrid_Theta",
    "keyword": {
        "regulateTemporalDirection": true
    },
    "columns": [
        "$M$ [MeV]",
        "$\\Lambda$ [MeV]",
        "$G \\Lambda^2$ [MeV]",
        "$\\mu_c$ [MeV]",
        "$\\mu_{c,inhom}$ [MeV]"
    ],
    "data": [
        [
            500,
            495,
            490,
            485,
            480,
            475,
            470,
            465,
            460,
            455,
            450,
            445,
            440,
            435,
            430,
            420,
            415,
            410,
            405,
            395,
            390,
            385,
            380,
            375,
            370,
            365,
            360,
            355,
            350,
            345,
            340,
            335,
            330,
            325,
            320,
            315,
            310,
            305,
            300,
            295,
            290,
            285,
            280,
            275,
            270,
            265,
            260,
            255,
            250,
            245,
            240,
            235,
            230,
            225,
            220,
            215,
            210,
            205,
            200,
            195,
            190,
            185,
            180,
            175,
            170,
            165,
            160,
            155
        ],
        [
            265.6967317214731,
            265.30249150101304,
            264.91630474357373,
            264.5386036254052,
            264.16984636271945,
            263.81051912424147,
            263.4611381121885,
            263.1222518291435,
            262.79444355033246,
            262.47833402317906,
            262.1745844187023,
            261.8838995623835,
            261.60703147563413,
            261.3447832630008,
            261.09801338483476,
            260.6546479527306,
            260.4600908926326,
            260.2851012091807,
            260.1308952411414,
            259.8901688991687,
            259.80657721665995,
            259.7496470006309,
            259.72115199160896,
            259.7230124839902,
            259.75731041534186,
            259.8263063375853,
            259.93245854776615,
            260.0784447029574,
            260.2671863011974,
            260.50187647791915,
            260.7860116493423,
            261.12342763312404,
            261.51834099645794,
            261.9753965277479,
            262.49972190639267,
            263.096990864231,
            263.77349640226635,
            264.5362359608455,
            265.3930108579114,
            266.35254283091575,
            267.42461117311024,
            268.62021478328023,
            269.95176450116315,
            271.4333124482979,
            273.08082682737563,
            274.9125228796237,
            276.9492636279887,
            279.21504788001306,
            281.73760805192654,
            284.549147157584,
            287.68725341904184,
            291.1960433046974,
            295.1276006786079,
            299.54380302851285,
            304.5186581587438,
            310.1413203281233,
            316.5200195937329,
            323.7872311536683,
            332.1065465749056,
            341.6819072415129,
            352.7701553152727,
            365.698301632048,
            380.88758686651164,
            398.8874592112238,
            420.4242340700461,
            446.47182080637236,
            478.3561579699441,
            517.9120683354125
        ],
        [
            1.2259167792055339,
            1.214706578323885,
            1.203501115316287,
            1.1923004980379543,
            1.181104838961765,
            1.1699142554897912,
            1.158728870292145,
            1.147548811675746,
            1.1363742139860986,
            1.1252052180455423,
            1.114041971631835,
            1.1028846300014097,
            1.0917333564621632,
            1.0805883230012345,
            1.0694497109739254,
            1.047192528099938,
            1.0360743740057072,
            1.0249634767798355,
            1.0138600776303441,
            0.9916768159806959,
            0.9805975177476676,
            0.9695268493371418,
            0.9584651434848008,
            0.9474127567328268,
            0.9363700717734212,
            0.9253375000709667,
            0.914315484800392,
            0.9033045041471833,
            0.8923050750194916,
            0.8813177572324938,
            0.8703431582345099,
            0.8593819384561497,
            0.8484348173776489,
            0.8375025804261234,
            0.8265860868342577,
            0.8156862786156771,
            0.8048041908407679,
            0.793940963431102,
            0.7830978547321773,
            0.7722762571745948,
            0.7614777153950377,
            0.7507039472630918,
            0.739956868351361,
            0.7292386204976382,
            0.7185516052461101,
            0.7078985231223305,
            0.6972824199054112,
            0.6867067413168518,
            0.6761753978613834,
            0.6656928419439121,
            0.6552641598639278,
            0.6448951818706044,
            0.6345926141682967,
            0.6243641976019566,
            0.6142188987379319,
            0.6041671401653024,
            0.5942210780226763,
            0.5843949358670637,
            0.5747054047654102,
            0.5651721193691148,
            0.5558182177980948,
            0.5466709876514808,
            0.5377625888546972,
            0.5291308216955473,
            0.5208198692693672,
            0.5128808791424458,
            0.5053721512431524,
            0.4983585654699622
        ],
        [
            387.6992739631104,
            387.12400664141956,
            382.52465643930475,
            381.97927668019923,
            377.4223488561118,
            376.90897410035666,
            376.40980962708176,
            371.91713603271705,
            371.45378671362414,
            367.0082799359255,
            366.58356442450963,
            362.18747906274166,
            361.8045683357354,
            357.46045257632704,
            357.12292729179643,
            352.8336737296872,
            352.54559317825374,
            348.3145004573936,
            348.08048593344927,
            343.7366701969497,
            339.63381252037846,
            339.5245719055999,
            335.4930499248382,
            335.456245726662,
            331.5457077273943,
            327.6754804730055,
            323.84944396019534,
            324.0313278828448,
            320.3014728288759,
            316.62171432072086,
            316.9670606433314,
            313.3991138292084,
            311.0366819929159,
            310.4306114714543,
            307.0528973627706,
            303.74342050751346,
            304.5244408659758,
            301.3749735077366,
            298.3079643529844,
            295.3287862599821,
            292.44343710121956,
            293.7508950335129,
            291.0944710568206,
            292.6920543021587,
            286.14817107985743,
            283.8793961844864,
            281.76342074964714,
            279.8149239594428,
            278.0508073215595,
            276.4906263884727,
            270.7743894973364,
            269.64071119288485,
            264.2890720920737,
            263.6804531737319,
            263.4205345673977,
            258.8347386254045,
            259.3362269913495,
            255.42512238860667,
            256.92852167640643,
            253.92571426835084,
            256.79186891797286,
            254.9179101705945,
            253.44387609335183,
            252.74761443992722,
            357.27848485132233,
            243.37946325597366,
            231.61033507958817,
            211.31217006888218
        ],
        [
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                333.9357115189926
            ],
            [
                330.18981569571673
            ],
            [
                330.4472179556174
            ],
            [
                330.63280739339876
            ],
            [
                329.9839239505636
            ],
            [
                329.63988756081073
            ],
            [
                329.9994330935583
            ],
            [
                330.0319056808795
            ],
            [
                330.0319056808795
            ],
            [
                327.8036297551208
            ],
            [
                328.4380398737416
            ],
            [
                329.41413136676607
            ],
            [
                330.26115923829246
            ],
            [
                328.13065497110557
            ],
            [
                329.80322745320683
            ],
            [
                328.0157513236089
            ],
            [
                330.332453298986
            ],
            [
                331.80930567987974
            ],
            [
                330.5624493636134
            ],
            [
                328.1993157028428
            ],
            [
                328.5437583260332
            ],
            [
                323.1791953104341
            ],
            [
                322.4750912108617
            ],
            [
                321.9895459878464
            ],
            [
                321.746542836381
            ],
            [
                321.77387934015667
            ],
            [
                318.8853700358227
            ],
            [
                318.0498972260276
            ],
            [
                318.7841483783128
            ],
            [
                317.0068682295272
            ],
            [
                318.8286315876527
            ],
            [
                317.7021258785289
            ],
            [
                320.6575120361671
            ],
            [
                320.6977484982314
            ],
            [
                321.04602070318606
            ],
            [
                317.9946372855998
            ],
            [
                291.63618867431535
            ],
            [
                272.32194162551434
            ],
            [
                261.90458409294837
            ],
            [
                256.77977620920893
            ],
            [
                NaN
            ],
            [
                254.11235777669484
            ],
            [
                251.9146226092491
            ],
            [
                253.65591882103985
            ]
        ]
    ]
}

==> anc/M-mu_scan_PauliVillars.json <==
 {
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "T [MeV]": 0.0,
    "regularization": "PauliVillars",
    "keyword": {
        "NPV": 3,
        "regulateMedium": true
    },
    "columns": [
        "$M$ [MeV]",
        "$\\Lambda$ [MeV]",
        "$G \\Lambda^2$ [MeV]",
        "$\\mu_c$ [MeV]",
        "$\\mu_{c,inhom}$ [MeV]"
    ],
    "data": [
        [
            550.0,
            549.8,
            549.5999999999999,
            549.3999999999999,
            549.1999999999998,
            548.9999999999998,
            548.7999999999997,
            548.5999999999997,
            548.3999999999996,
            548.1999999999996,
            547.9999999999995,
            547.7999999999995,
            547.5999999999995,
            547.3999999999994,
            547.1999999999994,
            546.9999999999993,
            546.7999999999993,
            546.5999999999992,
            546.3999999999992,
            546.1999999999991,
            545.9999999999991,
            545.799999999999,
            545.599999999999,
            545.399999999999,
            545.1999999999989,
            544.9999999999989,
            544.7999999999988,
            544.5999999999988,
            544.3999999999987,
            544.1999999999987,
            543.9999999999986,
            543.7999999999986,
            543.5999999999985,
            543.3999999999985,
            543.1999999999985,
            542.9999999999984,
            542.7999999999984,
            542.5999999999983,
            542.3999999999983,
            542.1999999999982,
            541.9999999999982,
            541.7999999999981,
            541.5999999999981,
            541.399999999998,
            541.199999999998,
            540.999999999998,
            540.7999999999979,
            540.5999999999979,
            540.3999999999978,
            540.1999999999978,
            539.9999999999977,
            539.7999999999977,
            539.5999999999976,
            539.3999999999976,
            539.1999999999975,
            538.9999999999975,
            538.7999999999975,
            538.5999999999974,
            538.3999999999974,
            538.1999999999973,
            537.9999999999973,
            537.7999999999972,
            537.5999999999972,
            537.3999999999971,
            537.1999999999971,
            536.999999999997,
            536.799999999997,
            536.599999999997,
            536.3999999999969,
            536.1999999999969,
            535.9999999999968,
            535.7999999999968,
            535.5999999999967,
            535.3999999999967,
            535.1999999999966,
            534.9999999999966,
            534.7999999999965,
            534.5999999999965,
            534.3999999999965,
            534.1999999999964,
            533.9999999999964,
            533.7999999999963,
            533.5999999999963,
            533.3999999999962,
            533.1999999999962,
            532.9999999999961,
            532.7999999999961,
            532.599999999996,
            532.399999999996,
            532.199999999996,
            531.9999999999959,
            531.7999999999959,
            531.5999999999958,
            531.3999999999958,
            531.1999999999957,
            530.9999999999957,
            530.7999999999956,
            530.5999999999956,
            530.3999999999955,
            530.1999999999955,
            529.9999999999955,
            529.7999999999954,
            529.5999999999954,
            529.3999999999953,
            529.1999999999953,
            528.9999999999952,
            528.7999999999952,
            528.5999999999951,
            528.3999999999951,
            528.199999999995,
            527.999999999995,
            527.799999999995,
            527.5999999999949,
            527.3999999999949,
            527.1999999999948,
            526.9999999999948,
            526.7999999999947,
            526.5999999999947,
            526.3999999999946,
            526.1999999999946,
            525.9999999999945,
            525.7999999999945,
            525.5999999999945,
            525.3999999999944,
            525.1999999999944,
            524.9999999999943,
            524.7999999999943,
            524.5999999999942,
            524.3999999999942,
            524.1999999999941,
            523.9999999999941,
            523.799999999994,
            523.599999999994,
            523.399999999994,
            523.1999999999939,
            522.9999999999939,
            522.7999999999938,
            522.5999999999938,
            522.3999999999937,
            522.1999999999937,
            521.9999999999936,
            521.7999999999936,
            521.5999999999935,
            521.3999999999935,
            521.1999999999935,
            520.9999999999934,
            520.7999999999934,
            520.5999999999933,
            520.3999999999933,
            520.1999999999932,
            519.9999999999932,
            519.7999999999931,
            519.5999999999931,
            519.399999999993,
            519.199999999993,
            518.999999999993,
            518.7999999999929,
            518.5999999999929,
            518.3999999999928,
            518.1999999999928,
            517.9999999999927,
            517.7999999999927,
            517.5999999999926,
            517.3999999999926,
            517.1999999999925,
            516.9999999999925,
            516.7999999999925,
            516.5999999999924,
            516.3999999999924,
            516.1999999999923,
            515.9999999999923,
            515.7999999999922,
            515.5999999999922,
            515.3999999999921,
            515.1999999999921,
            514.999999999992,
            514.799999999992,
            514.599999999992,
            514.3999999999919,
            514.1999999999919,
            513.9999999999918,
            513.7999999999918,
            513.5999999999917,
            513.3999999999917,
            513.1999999999916,
            512.9999999999916,
            512.7999999999915,
            512.5999999999915,
            512.3999999999915,
            512.1999999999914,
            511.99999999999136,
            511.7999999999913,
            511.59999999999127,
            511.3999999999912,
            511.1999999999912,
            510.99999999999113,
            510.7999999999911,
            510.59999999999104,
            510.399999999991,
            510.19999999999095,
            509.9999999999909,
            509.79999999999086,
            509.5999999999908,
            509.39999999999077,
            509.1999999999907,
            508.9999999999907,
            508.79999999999063,
            508.5999999999906,
            508.39999999999054,
            508.1999999999905,
            507.99999999999045,
            507.7999999999904,
            507.59999999999036,
            507.3999999999903,
            507.19999999999027,
            506.9999999999902,
            506.7999999999902,
            506.59999999999013,
            506.3999999999901,
            506.19999999999004,
            505.99999999999,
            505.79999999998995,
            505.5999999999899,
            505.39999999998986,
            505.1999999999898,
            504.99999999998977,
            504.7999999999897,
            504.5999999999897,
            504.39999999998963,
            504.1999999999896,
            503.99999999998954,
            503.7999999999895,
            503.59999999998945,
            503.3999999999894,
            503.19999999998936,
            502.9999999999893,
            502.79999999998927,
            502.5999999999892,
            502.3999999999892,
            502.19999999998913,
            501.9999999999891,
            501.79999999998904,
            501.599999999989,
            501.39999999998895,
            501.1999999999889,
            500.99999999998886,
            500.7999999999888,
            500.59999999998877,
            500.3999999999887,
            500.1999999999887,
            499.99999999998863,
            499.7999999999886,
            499.59999999998854,
            499.3999999999885,
            499.19999999998845,
            498.9999999999884,
            498.79999999998836,
            498.5999999999883,
            498.39999999998827,
            498.1999999999882,
            497.9999999999882,
            497.79999999998813,
            497.5999999999881,
            497.39999999998804,
            497.199999999988,
            496.99999999998795,
            496.7999999999879,
            496.59999999998786,
            496.3999999999878,
            496.19999999998777,
            495.9999999999877,
            495.7999999999877,
            495.59999999998763,
            495.3999999999876,
            495.19999999998754,
            494.9999999999875,
            494.79999999998745,
            494.5999999999874,
            494.39999999998736,
            494.1999999999873,
            493.99999999998727,
            493.7999999999872,
            493.5999999999872,
            493.39999999998713,
            493.1999999999871,
            492.99999999998704,
            492.799999999987,
            492.59999999998695,
            492.3999999999869,
            492.19999999998686,
            491.9999999999868,
            491.79999999998677,
            491.5999999999867,
            491.3999999999867,
            491.19999999998663,
            490.9999999999866,
            490.79999999998654,
            490.5999999999865,
            490.39999999998645,
            490.1999999999864,
            489.99999999998636,
            489.7999999999863,
            489.59999999998627,
            489.3999999999862,
            489.1999999999862,
            488.99999999998613,
            488.7999999999861,
            488.59999999998604,
            488.399999999986,
            488.19999999998595,
            487.9999999999859,
            487.79999999998586,
            487.5999999999858,
            487.39999999998577,
            487.1999999999857,
            486.9999999999857,
            486.79999999998563,
            486.5999999999856,
            486.39999999998554,
            486.1999999999855,
            485.99999999998545,
            485.7999999999854,
            485.59999999998536,
            485.3999999999853,
            485.19999999998527,
            484.9999999999852,
            484.7999999999852,
            484.59999999998513,
            484.3999999999851,
            484.19999999998504,
            483.999999999985,
            483.79999999998495,
            483.5999999999849,
            483.39999999998486,
            483.1999999999848,
            482.99999999998477,
            482.7999999999847,
            482.5999999999847,
            482.39999999998463,
            482.1999999999846,
            481.99999999998454,
            481.7999999999845,
            481.59999999998445,
            481.3999999999844,
            481.19999999998436,
            480.9999999999843,
            480.79999999998427,
            480.5999999999842,
            480.3999999999842,
            480.19999999998413,
            479.9999999999841,
            479.79999999998404,
            479.599999999984,
            479.39999999998395,
            479.1999999999839,
            478.99999999998386,
            478.7999999999838,
            478.59999999998377,
            478.3999999999837,
            478.1999999999837,
            477.99999999998363,
            477.7999999999836,
            477.59999999998354,
            477.3999999999835,
            477.19999999998345,
            476.9999999999834,
            476.79999999998336,
            476.5999999999833,
            476.39999999998327,
            476.1999999999832,
            475.9999999999832,
            475.79999999998313,
            475.5999999999831,
            475.39999999998304,
            475.199999999983,
            474.99999999998295,
            474.7999999999829,
            474.59999999998286,
            474.3999999999828,
            474.19999999998277,
            473.9999999999827,
            473.7999999999827,
            473.59999999998263,
            473.3999999999826,
            473.19999999998254,
            472.9999999999825,
            472.79999999998245,
            472.5999999999824,
            472.39999999998236,
            472.1999999999823,
            471.99999999998226,
            471.7999999999822,
            471.5999999999822,
            471.39999999998213,
            471.1999999999821,
            470.99999999998204,
            470.799999999982,
            470.59999999998195,
            470.3999999999819,
            470.19999999998186,
            469.9999999999818,
            469.79999999998176,
            469.5999999999817,
            469.3999999999817,
            469.1999999999816,
            468.9999999999816,
            468.79999999998154,
            468.5999999999815,
            468.39999999998145,
            468.1999999999814,
            467.99999999998136,
            467.7999999999813,
            467.59999999998126,
            467.3999999999812,
            467.1999999999812,
            466.9999999999811,
            466.7999999999811,
            466.59999999998104,
            466.399999999981,
            466.19999999998095,
            465.9999999999809,
            465.79999999998086,
            465.5999999999808,
            465.39999999998076,
            465.1999999999807,
            464.9999999999807,
            464.7999999999806,
            464.5999999999806,
            464.39999999998054,
            464.1999999999805,
            463.99999999998045,
            463.7999999999804,
            463.59999999998035,
            463.3999999999803,
            463.19999999998026,
            462.9999999999802,
            462.7999999999802,
            462.5999999999801,
            462.3999999999801,
            462.19999999998004,
            461.99999999998,
            461.79999999997995,
            461.5999999999799,
            461.39999999997985,
            461.1999999999798,
            460.99999999997976,
            460.7999999999797,
            460.5999999999797,
            460.3999999999796,
            460.1999999999796,
            459.99999999997954,
            459.7999999999795,
            459.59999999997945,
            459.3999999999794,
            459.19999999997935,
            458.9999999999793,
            458.79999999997926,
            458.5999999999792,
            458.3999999999792,
            458.1999999999791,
            457.9999999999791,
            457.79999999997904,
            457.599999999979,
            457.39999999997895,
            457.1999999999789,
            456.99999999997885,
            456.7999999999788,
            456.59999999997876,
            456.3999999999787,
            456.1999999999787,
            455.9999999999786,
            455.7999999999786,
            455.59999999997854,
            455.3999999999785,
            455.19999999997844,
            454.9999999999784,
            454.79999999997835,
            454.5999999999783,
            454.39999999997826,
            454.1999999999782,
            453.9999999999782,
            453.7999999999781,
            453.5999999999781,
            453.39999999997804,
            453.199999999978,
            452.99999999997794,
            452.7999999999779,
            452.59999999997785,
            452.3999999999778,
            452.19999999997776,
            451.9999999999777,
            451.7999999999777,
            451.5999999999776,
            451.3999999999776,
            451.19999999997754,
            450.9999999999775,
            450.79999999997744,
            450.5999999999774,
            450.39999999997735,
            450.1999999999773,
            449.99999999997726,
            449.7999999999772,
            449.5999999999772,
            449.3999999999771,
            449.1999999999771,
            448.99999999997704,
            448.799999999977,
            448.59999999997694,
            448.3999999999769,
            448.19999999997685,
            447.9999999999768,
            447.79999999997676,
            447.5999999999767,
            447.39999999997667,
            447.1999999999766,
            446.9999999999766,
            446.79999999997654,
            446.5999999999765,
            446.39999999997644,
            446.1999999999764,
            445.99999999997635,
            445.7999999999763,
            445.59999999997626,
            445.3999999999762,
            445.19999999997617,
            444.9999999999761,
            444.7999999999761,
            444.59999999997603,
            444.399999999976,
            444.19999999997594,
            443.9999999999759,
            443.79999999997585,
            443.5999999999758,
            443.39999999997576,
            443.1999999999757,
            442.99999999997567,
            442.7999999999756,
            442.5999999999756,
            442.39999999997553,
            442.1999999999755,
            441.99999999997544,
            441.7999999999754,
            441.59999999997535,
            441.3999999999753,
            441.19999999997526,
            440.9999999999752,
            440.79999999997517,
            440.5999999999751,
            440.3999999999751,
            440.19999999997503,
            439.999999999975,
            439.79999999997494,
            439.5999999999749,
            439.39999999997485,
            439.1999999999748,
            438.99999999997476,
            438.7999999999747,
            438.59999999997467,
            438.3999999999746,
            438.1999999999746,
            437.99999999997453,
            437.7999999999745,
            437.59999999997444,
            437.3999999999744,
            437.19999999997435,
            436.9999999999743,
            436.79999999997426,
            436.5999999999742,
            436.39999999997417,
            436.1999999999741,
            435.9999999999741,
            435.79999999997403,
            435.599999999974,
            435.39999999997394,
            435.1999999999739,
            434.99999999997385,
            434.7999999999738,
            434.59999999997376,
            434.3999999999737,
            434.19999999997367,
            433.9999999999736,
            433.7999999999736,
            433.59999999997353,
            433.3999999999735,
            433.19999999997344,
            432.9999999999734,
            432.79999999997335,
            432.5999999999733,
            432.39999999997326,
            432.1999999999732,
            431.99999999997317,
            431.7999999999731,
            431.5999999999731,
            431.39999999997303,
            431.199999999973,
            430.99999999997294,
            430.7999999999729,
            430.59999999997285,
            430.3999999999728,
            430.19999999997276,
            429.9999999999727,
            429.79999999997267,
            429.5999999999726,
            429.3999999999726,
            429.19999999997253,
            428.9999999999725,
            428.79999999997244,
            428.5999999999724,
            428.39999999997235,
            428.1999999999723,
            427.99999999997226,
            427.7999999999722,
            427.59999999997217,
            427.3999999999721,
            427.1999999999721,
            426.99999999997203,
            426.799999999972,
            426.59999999997194,
            426.3999999999719,
            426.19999999997185,
            425.9999999999718,
            425.79999999997176,
            425.5999999999717,
            425.39999999997167,
            425.1999999999716,
            424.9999999999716,
            424.79999999997153,
            424.5999999999715,
            424.39999999997144,
            424.1999999999714,
            423.99999999997135,
            423.7999999999713,
            423.59999999997126,
            423.3999999999712,
            423.19999999997117,
            422.9999999999711,
            422.7999999999711,
            422.59999999997103,
            422.399999999971,
            422.19999999997094,
            421.9999999999709,
            421.79999999997085,
            421.5999999999708,
            421.39999999997076,
            421.1999999999707,
            420.99999999997067,
            420.7999999999706,
            420.5999999999706,
            420.39999999997053,
            420.1999999999705,
            419.99999999997044,
            419.7999999999704,
            419.59999999997035,
            419.3999999999703,
            419.19999999997026,
            418.9999999999702,
            418.79999999997017,
            418.5999999999701,
            418.3999999999701,
            418.19999999997003,
            417.99999999997,
            417.79999999996994,
            417.5999999999699,
            417.39999999996985,
            417.1999999999698,
            416.99999999996976,
            416.7999999999697,
            416.59999999996967,
            416.3999999999696,
            416.1999999999696,
            415.99999999996953,
            415.7999999999695,
            415.59999999996944,
            415.3999999999694,
            415.19999999996935,
            414.9999999999693,
            414.79999999996926,
            414.5999999999692,
            414.39999999996917,
            414.1999999999691,
            413.9999999999691,
            413.79999999996903,
            413.599999999969,
            413.39999999996894,
            413.1999999999689,
            412.99999999996885,
            412.7999999999688,
            412.59999999996876,
            412.3999999999687,
            412.19999999996867,
            411.9999999999686,
            411.7999999999686,
            411.59999999996853,
            411.3999999999685,
            411.19999999996844,
            410.9999999999684,
            410.79999999996835,
            410.5999999999683,
            410.39999999996826,
            410.1999999999682,
            409.99999999996817,
            409.7999999999681,
            409.5999999999681,
            409.39999999996803,
            409.199999999968,
            408.99999999996794,
            408.7999999999679,
            408.59999999996785,
            408.3999999999678,
            408.19999999996776,
            407.9999999999677,
            407.79999999996767,
            407.5999999999676,
            407.3999999999676,
            407.19999999996753,
            406.9999999999675,
            406.79999999996744,
            406.5999999999674,
            406.39999999996735,
            406.1999999999673,
            405.99999999996726,
            405.7999999999672,
            405.59999999996717,
            405.3999999999671,
            405.1999999999671,
            404.99999999996703,
            404.799999999967,
            404.59999999996694,
            404.3999999999669,
            404.19999999996685,
            403.9999999999668,
            403.79999999996676,
            403.5999999999667,
            403.39999999996667,
            403.1999999999666,
            402.9999999999666,
            402.79999999996653,
            402.5999999999665,
            402.39999999996644,
            402.1999999999664,
            401.99999999996635,
            401.7999999999663,
            401.59999999996626,
            401.3999999999662,
            401.19999999996617,
            400.9999999999661,
            400.7999999999661,
            400.59999999996603,
            400.399999999966,
            400.19999999996594,
            399.9999999999659,
            399.79999999996585,
            399.5999999999658,
            399.39999999996576,
            399.1999999999657,
            398.99999999996567,
            398.7999999999656,
            398.5999999999656,
            398.39999999996553,
            398.1999999999655,
            397.99999999996544,
            397.7999999999654,
            397.59999999996535,
            397.3999999999653,
            397.19999999996526,
            396.9999999999652,
            396.79999999996517,
            396.5999999999651,
            396.3999999999651,
            396.19999999996503,
            395.999999999965,
            395.79999999996494,
            395.5999999999649,
            395.39999999996485,
            395.1999999999648,
            394.99999999996476,
            394.7999999999647,
            394.59999999996467,
            394.3999999999646,
            394.1999999999646,
            393.99999999996453,
            393.7999999999645,
            393.59999999996444,
            393.3999999999644,
            393.19999999996435,
            392.9999999999643,
            392.79999999996426,
            392.5999999999642,
            392.39999999996417,
            392.1999999999641,
            391.9999999999641,
            391.79999999996403,
            391.599999999964,
            391.39999999996394,
            391.1999999999639,
            390.99999999996385,
            390.7999999999638,
            390.59999999996376,
            390.3999999999637,
            390.19999999996367,
            389.9999999999636,
            389.7999999999636,
            389.59999999996353,
            389.3999999999635,
            389.19999999996344,
            388.9999999999634,
            388.79999999996335,
            388.5999999999633,
            388.39999999996326,
            388.1999999999632,
            387.99999999996317,
            387.7999999999631,
            387.5999999999631,
            387.39999999996303,
            387.199999999963,
            386.99999999996294,
            386.7999999999629,
            386.59999999996285,
            386.3999999999628,
            386.19999999996276,
            385.9999999999627,
            385.79999999996267,
            385.5999999999626,
            385.3999999999626,
            385.19999999996253,
            384.9999999999625,
            384.79999999996244,
            384.5999999999624,
            384.39999999996235,
            384.1999999999623,
            383.99999999996226,
            383.7999999999622,
            383.59999999996217,
            383.3999999999621,
            383.1999999999621,
            382.99999999996203,
            382.799999999962,
            382.59999999996194,
            382.3999999999619,
            382.19999999996185,
            381.9999999999618,
            381.79999999996176,
            381.5999999999617,
            381.39999999996166,
            381.1999999999616,
            380.9999999999616,
            380.7999999999615,
            380.5999999999615,
            380.39999999996144,
            380.1999999999614,
            379.99999999996135,
            379.7999999999613,
            379.59999999996126,
            379.3999999999612,
            379.19999999996116,
            378.9999999999611,
            378.7999999999611,
            378.599999999961,
            378.399999999961,
            378.19999999996094,
            377.9999999999609,
            377.79999999996085,
            377.5999999999608,
            377.39999999996076,
            377.1999999999607,
            376.99999999996066,
            376.7999999999606,
            376.5999999999606,
            376.3999999999605,
            376.1999999999605,
            375.99999999996044,
            375.7999999999604,
            375.59999999996035,
            375.3999999999603,
            375.19999999996026,
            374.9999999999602,
            374.79999999996016,
            374.5999999999601,
            374.3999999999601,
            374.19999999996,
            373.99999999996,
            373.79999999995994,
            373.5999999999599,
            373.39999999995985,
            373.1999999999598,
            372.99999999995975,
            372.7999999999597,
            372.59999999995966,
            372.3999999999596,
            372.1999999999596,
            371.9999999999595,
            371.7999999999595,
            371.59999999995944,
            371.3999999999594,
            371.19999999995935,
            370.9999999999593,
            370.79999999995925,
            370.5999999999592,
            370.39999999995916,
            370.1999999999591,
            369.9999999999591,
            369.799999999959,
            369.599999999959,
            369.39999999995894,
            369.1999999999589,
            368.99999999995885,
            368.7999999999588,
            368.59999999995875,
            368.3999999999587,
            368.19999999995866,
            367.9999999999586,
            367.7999999999586,
            367.5999999999585,
            367.3999999999585,
            367.19999999995844,
            366.9999999999584,
            366.79999999995835,
            366.5999999999583,
            366.39999999995825,
            366.1999999999582,
            365.99999999995816,
            365.7999999999581,
            365.5999999999581,
            365.399999999958,
            365.199999999958,
            364.99999999995794,
            364.7999999999579,
            364.59999999995784,
            364.3999999999578,
            364.19999999995775,
            363.9999999999577,
            363.79999999995766,
            363.5999999999576,
            363.3999999999576,
            363.1999999999575,
            362.9999999999575,
            362.79999999995744,
            362.5999999999574,
            362.39999999995734,
            362.1999999999573,
            361.99999999995725,
            361.7999999999572,
            361.59999999995716,
            361.3999999999571,
            361.1999999999571,
            360.999999999957,
            360.799999999957,
            360.59999999995694,
            360.3999999999569,
            360.19999999995684,
            359.9999999999568,
            359.79999999995675,
            359.5999999999567,
            359.39999999995666,
            359.1999999999566,
            358.9999999999566,
            358.7999999999565,
            358.5999999999565,
            358.39999999995644,
            358.1999999999564,
            357.99999999995634,
            357.7999999999563,
            357.59999999995625,
            357.3999999999562,
            357.19999999995616,
            356.9999999999561,
            356.79999999995607,
            356.599999999956,
            356.399999999956,
            356.19999999995593,
            355.9999999999559,
            355.79999999995584,
            355.5999999999558,
            355.39999999995575,
            355.1999999999557,
            354.99999999995566,
            354.7999999999556,
            354.59999999995557,
            354.3999999999555,
            354.1999999999555,
            353.99999999995543,
            353.7999999999554,
            353.59999999995534,
            353.3999999999553,
            353.19999999995525,
            352.9999999999552,
            352.79999999995516,
            352.5999999999551,
            352.39999999995507,
            352.199999999955,
            351.999999999955,
            351.79999999995493,
            351.5999999999549,
            351.39999999995484,
            351.1999999999548,
            350.99999999995475,
            350.7999999999547,
            350.59999999995466,
            350.3999999999546,
            350.19999999995457,
            349.9999999999545,
            349.7999999999545,
            349.59999999995443,
            349.3999999999544,
            349.19999999995434,
            348.9999999999543,
            348.79999999995425,
            348.5999999999542,
            348.39999999995416,
            348.1999999999541,
            347.99999999995407,
            347.799999999954,
            347.599999999954,
            347.39999999995393,
            347.1999999999539,
            346.99999999995384,
            346.7999999999538,
            346.59999999995375,
            346.3999999999537,
            346.19999999995366,
            345.9999999999536,
            345.79999999995357,
            345.5999999999535,
            345.3999999999535,
            345.19999999995343,
            344.9999999999534,
            344.79999999995334,
            344.5999999999533,
            344.39999999995325,
            344.1999999999532,
            343.99999999995316,
            343.7999999999531,
            343.59999999995307,
            343.399999999953,
            343.199999999953,
            342.99999999995293,
            342.7999999999529,
            342.59999999995284,
            342.3999999999528,
            342.19999999995275,
            341.9999999999527,
            341.79999999995266,
            341.5999999999526,
            341.39999999995257,
            341.1999999999525,
            340.9999999999525,
            340.79999999995243,
            340.5999999999524,
            340.39999999995234,
            340.1999999999523,
            339.99999999995225,
            339.7999999999522,
            339.59999999995216,
            339.3999999999521,
            339.19999999995207,
            338.999999999952,
            338.799999999952,
            338.59999999995193,
            338.3999999999519,
            338.19999999995184,
            337.9999999999518,
            337.79999999995175,
            337.5999999999517,
            337.39999999995166,
            337.1999999999516,
            336.99999999995157,
            336.7999999999515,
            336.5999999999515,
            336.39999999995143,
            336.1999999999514,
            335.99999999995134,
            335.7999999999513,
            335.59999999995125,
            335.3999999999512,
            335.19999999995116,
            334.9999999999511,
            334.79999999995107,
            334.599999999951,
            334.399999999951,
            334.19999999995093,
            333.9999999999509,
            333.79999999995084,
            333.5999999999508,
            333.39999999995075,
            333.1999999999507,
            332.99999999995066,
            332.7999999999506,
            332.59999999995057,
            332.3999999999505,
            332.1999999999505,
            331.99999999995043,
            331.7999999999504,
            331.59999999995034,
            331.3999999999503,
            331.19999999995025,
            330.9999999999502,
            330.79999999995016,
            330.5999999999501,
            330.39999999995007,
            330.19999999995,
            329.99999999995,
            329.79999999994993,
            329.5999999999499,
            329.39999999994984,
            329.1999999999498,
            328.99999999994975,
            328.7999999999497,
            328.59999999994966,
            328.3999999999496,
            328.19999999994957,
            327.9999999999495,
            327.7999999999495,
            327.59999999994943,
            327.3999999999494,
            327.19999999994934,
            326.9999999999493,
            326.79999999994925,
            326.5999999999492,
            326.39999999994916,
            326.1999999999491,
            325.99999999994907,
            325.799999999949,
            325.599999999949,
            325.39999999994893,
            325.1999999999489,
            324.99999999994884,
            324.7999999999488,
            324.59999999994875,
            324.3999999999487,
            324.19999999994866,
            323.9999999999486,
            323.79999999994857,
            323.5999999999485,
            323.3999999999485,
            323.19999999994843,
            322.9999999999484,
            322.79999999994834,
            322.5999999999483,
            322.39999999994825,
            322.1999999999482,
            321.99999999994816,
            321.7999999999481,
            321.59999999994807,
            321.399999999948,
            321.199999999948,
            320.99999999994793,
            320.7999999999479,
            320.59999999994784,
            320.3999999999478,
            320.19999999994775,
            319.9999999999477,
            319.79999999994766,
            319.5999999999476,
            319.39999999994757,
            319.1999999999475,
            318.9999999999475,
            318.79999999994743,
            318.5999999999474,
            318.39999999994734,
            318.1999999999473,
            317.99999999994725,
            317.7999999999472,
            317.59999999994716,
            317.3999999999471,
            317.19999999994707,
            316.999999999947,
            316.799999999947,
            316.59999999994693,
            316.3999999999469,
            316.19999999994684,
            315.9999999999468,
            315.79999999994675,
            315.5999999999467,
            315.39999999994666,
            315.1999999999466,
            314.99999999994657,
            314.7999999999465,
            314.5999999999465,
            314.39999999994643,
            314.1999999999464,
            313.99999999994634,
            313.7999999999463,
            313.59999999994625,
            313.3999999999462,
            313.19999999994616,
            312.9999999999461,
            312.79999999994607,
            312.599999999946,
            312.399999999946,
            312.19999999994593,
            311.9999999999459,
            311.79999999994584,
            311.5999999999458,
            311.39999999994575,
            311.1999999999457,
            310.99999999994566,
            310.7999999999456,
            310.59999999994557,
            310.3999999999455,
            310.1999999999455,
            309.99999999994543,
            309.7999999999454,
            309.59999999994534,
            309.3999999999453,
            309.19999999994525,
            308.9999999999452,
            308.79999999994516,
            308.5999999999451,
            308.39999999994507,
            308.199999999945,
            307.999999999945,
            307.79999999994493,
            307.5999999999449,
            307.39999999994484,
            307.1999999999448,
            306.99999999994475,
            306.7999999999447,
            306.59999999994466,
            306.3999999999446,
            306.19999999994457,
            305.9999999999445,
            305.7999999999445,
            305.59999999994443,
            305.3999999999444,
            305.19999999994434,
            304.9999999999443,
            304.79999999994425,
            304.5999999999442,
            304.39999999994416,
            304.1999999999441,
            303.99999999994407,
            303.799999999944,
            303.599999999944,
            303.39999999994393,
            303.1999999999439,
            302.99999999994384,
            302.7999999999438,
            302.59999999994375,
            302.3999999999437,
            302.19999999994366,
            301.9999999999436,
            301.79999999994357,
            301.5999999999435,
            301.3999999999435,
            301.19999999994343,
            300.9999999999434,
            300.79999999994334,
            300.5999999999433,
            300.39999999994325,
            300.1999999999432,
            299.99999999994316,
            299.7999999999431,
            299.59999999994307,
            299.399999999943,
            299.199999999943,
            298.99999999994293,
            298.7999999999429,
            298.59999999994284,
            298.3999999999428,
            298.19999999994275,
            297.9999999999427,
            297.79999999994266,
            297.5999999999426,
            297.39999999994257,
            297.1999999999425,
            296.9999999999425,
            296.79999999994243,
            296.5999999999424,
            296.39999999994234,
            296.1999999999423,
            295.99999999994225,
            295.7999999999422,
            295.59999999994216,
            295.3999999999421,
            295.19999999994207,
            294.999999999942,
            294.799999999942,
            294.59999999994193,
            294.3999999999419,
            294.19999999994184,
            293.9999999999418,
            293.79999999994175,
            293.5999999999417,
            293.39999999994166,
            293.1999999999416,
            292.99999999994156,
            292.7999999999415,
            292.5999999999415,
            292.39999999994143,
            292.1999999999414,
            291.99999999994134,
            291.7999999999413,
            291.59999999994125,
            291.3999999999412,
            291.19999999994116,
            290.9999999999411,
            290.79999999994106,
            290.599999999941,
            290.399999999941,
            290.1999999999409,
            289.9999999999409,
            289.79999999994084,
            289.5999999999408,
            289.39999999994075,
            289.1999999999407,
            288.99999999994066,
            288.7999999999406,
            288.59999999994056,
            288.3999999999405,
            288.1999999999405,
            287.9999999999404,
            287.7999999999404,
            287.59999999994034,
            287.3999999999403,
            287.19999999994025,
            286.9999999999402,
            286.79999999994016,
            286.5999999999401,
            286.39999999994006,
            286.19999999994,
            285.99999999994,
            285.7999999999399,
            285.5999999999399,
            285.39999999993984,
            285.1999999999398,
            284.99999999993975,
            284.7999999999397,
            284.59999999993966,
            284.3999999999396,
            284.19999999993956,
            283.9999999999395,
            283.7999999999395,
            283.5999999999394,
            283.3999999999394,
            283.19999999993934,
            282.9999999999393,
            282.79999999993925,
            282.5999999999392,
            282.39999999993915,
            282.1999999999391,
            281.99999999993906,
            281.799999999939,
            281.599999999939,
            281.3999999999389,
            281.1999999999389,
            280.99999999993884,
            280.7999999999388,
            280.59999999993875,
            280.3999999999387,
            280.19999999993865,
            279.9999999999386,
            279.79999999993856,
            279.5999999999385,
            279.3999999999385,
            279.1999999999384,
            278.9999999999384,
            278.79999999993834,
            278.5999999999383,
            278.39999999993825,
            278.1999999999382,
            277.99999999993815,
            277.7999999999381,
            277.59999999993806,
            277.399999999938,
            277.199999999938,
            276.9999999999379,
            276.7999999999379,
            276.59999999993784,
            276.3999999999378,
            276.19999999993775,
            275.9999999999377,
            275.79999999993765,
            275.5999999999376,
            275.39999999993756,
            275.1999999999375,
            274.9999999999375,
            274.7999999999374,
            274.5999999999374,
            274.39999999993734,
            274.1999999999373,
            273.99999999993724,
            273.7999999999372,
            273.59999999993715,
            273.3999999999371,
            273.19999999993706,
            272.999999999937,
            272.799999999937,
            272.5999999999369,
            272.3999999999369,
            272.19999999993684,
            271.9999999999368,
            271.79999999993674,
            271.5999999999367,
            271.39999999993665,
            271.1999999999366,
            270.99999999993656,
            270.7999999999365,
            270.5999999999365,
            270.3999999999364,
            270.1999999999364,
            269.99999999993634,
            269.7999999999363,
            269.59999999993624,
            269.3999999999362,
            269.19999999993615,
            268.9999999999361,
            268.79999999993606,
            268.599999999936,
            268.39999999993597,
            268.1999999999359,
            267.9999999999359,
            267.79999999993584,
            267.5999999999358,
            267.39999999993574,
            267.1999999999357,
            266.99999999993565,
            266.7999999999356,
            266.59999999993556,
            266.3999999999355,
            266.19999999993547,
            265.9999999999354,
            265.7999999999354,
            265.59999999993533,
            265.3999999999353,
            265.19999999993524,
            264.9999999999352,
            264.79999999993515,
            264.5999999999351,
            264.39999999993506,
            264.199999999935,
            263.99999999993497,
            263.7999999999349,
            263.5999999999349,
            263.39999999993483,
            263.1999999999348,
            262.99999999993474,
            262.7999999999347,
            262.59999999993465,
            262.3999999999346,
            262.19999999993456,
            261.9999999999345,
            261.79999999993447,
            261.5999999999344,
            261.3999999999344,
            261.19999999993433,
            260.9999999999343,
            260.79999999993424,
            260.5999999999342,
            260.39999999993415,
            260.1999999999341,
            259.99999999993406,
            259.799999999934,
            259.59999999993397,
            259.3999999999339,
            259.1999999999339,
            258.99999999993383,
            258.7999999999338,
            258.59999999993374,
            258.3999999999337,
            258.19999999993365,
            257.9999999999336,
            257.79999999993356,
            257.5999999999335,
            257.39999999993347,
            257.1999999999334,
            256.9999999999334,
            256.79999999993333,
            256.5999999999333,
            256.39999999993324,
            256.1999999999332,
            255.99999999993315,
            255.7999999999331,
            255.59999999993306,
            255.39999999993302,
            255.19999999993297,
            254.99999999993292,
            254.79999999993288,
            254.59999999993283,
            254.3999999999328,
            254.19999999993274,
            253.9999999999327,
            253.79999999993265,
            253.5999999999326,
            253.39999999993256,
            253.19999999993252,
            252.99999999993247,
            252.79999999993242,
            252.59999999993238,
            252.39999999993233,
            252.1999999999323,
            251.99999999993224,
            251.7999999999322,
            251.59999999993215,
            251.3999999999321,
            251.19999999993206,
            250.99999999993202,
            250.79999999993197,
            250.59999999993192,
            250.39999999993188,
            250.19999999993183,
            249.9999999999318,
            249.79999999993174,
            249.5999999999317,
            249.39999999993165,
            249.1999999999316,
            248.99999999993156,
            248.79999999993152,
            248.59999999993147,
            248.39999999993142,
            248.19999999993138,
            247.99999999993133,
            247.7999999999313,
            247.59999999993124,
            247.3999999999312,
            247.19999999993115,
            246.9999999999311,
            246.79999999993106,
            246.59999999993101,
            246.39999999993097,
            246.19999999993092,
            245.99999999993088,
            245.79999999993083,
            245.5999999999308,
            245.39999999993074,
            245.1999999999307,
            244.99999999993065,
            244.7999999999306,
            244.59999999993056,
            244.39999999993051,
            244.19999999993047,
            243.99999999993042,
            243.79999999993038,
            243.59999999993033,
            243.3999999999303,
            243.19999999993024,
            242.9999999999302,
            242.79999999993015,
            242.5999999999301,
            242.39999999993006,
            242.19999999993001,
            241.99999999992997,
            241.79999999992992,
            241.59999999992988,
            241.39999999992983,
            241.1999999999298,
            240.99999999992974,
            240.7999999999297,
            240.59999999992965,
            240.3999999999296,
            240.19999999992956,
            239.9999999999295,
            239.79999999992947,
            239.59999999992942,
            239.39999999992938,
            239.19999999992933,
            238.9999999999293,
            238.79999999992924,
            238.5999999999292,
            238.39999999992915,
            238.1999999999291,
            237.99999999992906,
            237.799999999929,
            237.59999999992897,
            237.39999999992892,
            237.19999999992888,
            236.99999999992883,
            236.7999999999288,
            236.59999999992874,
            236.3999999999287,
            236.19999999992865,
            235.9999999999286,
            235.79999999992856,
            235.5999999999285,
            235.39999999992847,
            235.19999999992842,
            234.99999999992838,
            234.79999999992833,
            234.5999999999283,
            234.39999999992824,
            234.1999999999282,
            233.99999999992815,
            233.7999999999281,
            233.59999999992806,
            233.399999999928,
            233.19999999992797,
            232.99999999992792,
            232.79999999992788,
            232.59999999992783,
            232.3999999999278,
            232.19999999992774,
            231.9999999999277,
            231.79999999992765,
            231.5999999999276,
            231.39999999992756,
            231.1999999999275,
            230.99999999992747,
            230.79999999992742,
            230.59999999992738,
            230.39999999992733,
            230.1999999999273,
            229.99999999992724,
            229.7999999999272,
            229.59999999992715,
            229.3999999999271,
            229.19999999992706,
            228.999999999927,
            228.79999999992697,
            228.59999999992692,
            228.39999999992688,
            228.19999999992683,
            227.99999999992679,
            227.79999999992674,
            227.5999999999267,
            227.39999999992665,
            227.1999999999266,
            226.99999999992656,
            226.7999999999265,
            226.59999999992647,
            226.39999999992642,
            226.19999999992638,
            225.99999999992633,
            225.79999999992629,
            225.59999999992624,
            225.3999999999262,
            225.19999999992615,
            224.9999999999261,
            224.79999999992606,
            224.599999999926,
            224.39999999992597,
            224.19999999992592,
            223.99999999992588,
            223.79999999992583,
            223.59999999992579,
            223.39999999992574,
            223.1999999999257,
            222.99999999992565,
            222.7999999999256,
            222.59999999992556,
            222.3999999999255,
            222.19999999992547,
            221.99999999992542,
            221.79999999992538,
            221.59999999992533,
            221.39999999992529,
            221.19999999992524,
            220.9999999999252,
            220.79999999992515,
            220.5999999999251,
            220.39999999992506,
            220.199999999925,
            219.99999999992497,
            219.79999999992492,
            219.59999999992488,
            219.39999999992483,
            219.19999999992478,
            218.99999999992474,
            218.7999999999247,
            218.59999999992465,
            218.3999999999246,
            218.19999999992456,
            217.9999999999245,
            217.79999999992447,
            217.59999999992442,
            217.39999999992438,
            217.19999999992433,
            216.99999999992428,
            216.79999999992424,
            216.5999999999242,
            216.39999999992415,
            216.1999999999241,
            215.99999999992406,
            215.799999999924,
            215.59999999992397,
            215.39999999992392,
            215.19999999992388,
            214.99999999992383,
            214.79999999992378,
            214.59999999992374,
            214.3999999999237,
            214.19999999992365,
            213.9999999999236,
            213.79999999992356,
            213.5999999999235,
            213.39999999992347,
            213.19999999992342,
            212.99999999992338,
            212.79999999992333,
            212.59999999992328,
            212.39999999992324,
            212.1999999999232,
            211.99999999992315,
            211.7999999999231,
            211.59999999992306,
            211.399999999923,
            211.19999999992297,
            210.99999999992292,
            210.79999999992287,
            210.59999999992283,
            210.39999999992278,
            210.19999999992274,
            209.9999999999227,
            209.79999999992265,
            209.5999999999226,
            209.39999999992256,
            209.1999999999225,
            208.99999999992247,
            208.79999999992242,
            208.59999999992237,
            208.39999999992233,
            208.19999999992228,
            207.99999999992224,
            207.7999999999222,
            207.59999999992215,
            207.3999999999221,
            207.19999999992206,
            206.999999999922,
            206.79999999992197,
            206.59999999992192,
            206.39999999992187,
            206.19999999992183,
            205.99999999992178,
            205.79999999992174,
            205.5999999999217,
            205.39999999992165,
            205.1999999999216,
            204.99999999992156,
            204.7999999999215,
            204.59999999992147,
            204.39999999992142,
            204.19999999992137,
            203.99999999992133,
            203.79999999992128,
            203.59999999992124,
            203.3999999999212,
            203.19999999992115,
            202.9999999999211,
            202.79999999992106,
            202.599999999921,
            202.39999999992096,
            202.19999999992092,
            201.99999999992087,
            201.79999999992083,
            201.59999999992078,
            201.39999999992074,
            201.1999999999207,
            200.99999999992065,
            200.7999999999206,
            200.59999999992056,
            200.3999999999205,
            200.19999999992046,
            199.99999999992042,
            199.79999999992037,
            199.59999999992033,
            199.39999999992028,
            199.19999999992024,
            198.9999999999202,
            198.79999999992015,
            198.5999999999201,
            198.39999999992006,
            198.19999999992,
            197.99999999991996,
            197.79999999991992,
            197.59999999991987,
            197.39999999991983,
            197.19999999991978,
            196.99999999991974,
            196.7999999999197,
            196.59999999991965,
            196.3999999999196,
            196.19999999991956,
            195.9999999999195,
            195.79999999991946,
            195.59999999991942,
            195.39999999991937,
            195.19999999991933,
            194.99999999991928,
            194.79999999991924,
            194.5999999999192,
            194.39999999991915,
            194.1999999999191,
            193.99999999991905,
            193.799999999919,
            193.59999999991896,
            193.39999999991892,
            193.19999999991887,
            192.99999999991883,
            192.79999999991878,
            192.59999999991874,
            192.3999999999187,
            192.19999999991865,
            191.9999999999186,
            191.79999999991855,
            191.5999999999185,
            191.39999999991846,
            191.19999999991842,
            190.99999999991837,
            190.79999999991833,
            190.59999999991828,
            190.39999999991824,
            190.1999999999182,
            189.99999999991815,
            189.7999999999181,
            189.59999999991805,
            189.399999999918,
            189.19999999991796,
            188.99999999991792,
            188.79999999991787,
            188.59999999991783,
            188.39999999991778,
            188.19999999991774,
            187.9999999999177,
            187.79999999991765,
            187.5999999999176,
            187.39999999991755,
            187.1999999999175,
            186.99999999991746,
            186.79999999991742,
            186.59999999991737,
            186.39999999991733,
            186.19999999991728,
            185.99999999991724,
            185.7999999999172,
            185.59999999991715,
            185.3999999999171,
            185.19999999991705,
            184.999999999917,
            184.79999999991696,
            184.59999999991692,
            184.39999999991687,
            184.19999999991683,
            183.99999999991678,
            183.79999999991674,
            183.5999999999167,
            183.39999999991664,
            183.1999999999166,
            182.99999999991655,
            182.7999999999165,
            182.59999999991646,
            182.39999999991642,
            182.19999999991637,
            181.99999999991633,
            181.79999999991628,
            181.59999999991624,
            181.3999999999162,
            181.19999999991614,
            180.9999999999161,
            180.79999999991605,
            180.599999999916,
            180.39999999991596,
            180.19999999991592,
            179.99999999991587,
            179.79999999991583,
            179.59999999991578,
            179.39999999991574,
            179.1999999999157,
            178.99999999991564,
            178.7999999999156,
            178.59999999991555,
            178.3999999999155,
            178.19999999991546,
            177.99999999991542,
            177.79999999991537,
            177.59999999991533,
            177.39999999991528,
            177.19999999991524,
            176.9999999999152,
            176.79999999991514,
            176.5999999999151,
            176.39999999991505,
            176.199999999915,
            175.99999999991496,
            175.79999999991492,
            175.59999999991487,
            175.39999999991483,
            175.19999999991478,
            174.99999999991473,
            174.7999999999147,
            174.59999999991464,
            174.3999999999146,
            174.19999999991455,
            173.9999999999145,
            173.79999999991446,
            173.59999999991442,
            173.39999999991437,
            173.19999999991433,
            172.99999999991428,
            172.79999999991423,
            172.5999999999142,
            172.39999999991414,
            172.1999999999141,
            171.99999999991405,
            171.799999999914,
            171.59999999991396,
            171.39999999991392,
            171.19999999991387,
            170.99999999991383,
            170.79999999991378,
            170.59999999991373,
            170.3999999999137,
            170.19999999991364,
            169.9999999999136,
            169.79999999991355,
            169.5999999999135,
            169.39999999991346,
            169.19999999991342,
            168.99999999991337,
            168.79999999991333,
            168.59999999991328,
            168.39999999991323,
            168.1999999999132,
            167.99999999991314,
            167.7999999999131,
            167.59999999991305,
            167.399999999913,
            167.19999999991296,
            166.99999999991292,
            166.79999999991287,
            166.59999999991282,
            166.39999999991278,
            166.19999999991273,
            165.9999999999127,
            165.79999999991264,
            165.5999999999126,
            165.39999999991255,
            165.1999999999125,
            164.99999999991246,
            164.79999999991242,
            164.59999999991237,
            164.39999999991232,
            164.19999999991228,
            163.99999999991223,
            163.7999999999122,
            163.59999999991214,
            163.3999999999121,
            163.19999999991205,
            162.999999999912,
            162.79999999991196,
            162.59999999991192,
            162.39999999991187,
            162.19999999991182,
            161.99999999991178,
            161.79999999991173,
            161.5999999999117,
            161.39999999991164,
            161.1999999999116,
            160.99999999991155,
            160.7999999999115,
            160.59999999991146,
            160.39999999991142,
            160.19999999991137,
            159.99999999991132,
            159.79999999991128,
            159.59999999991123,
            159.3999999999112,
            159.19999999991114,
            158.9999999999111,
            158.79999999991105,
            158.599999999911,
            158.39999999991096,
            158.19999999991091,
            157.99999999991087,
            157.79999999991082,
            157.59999999991078,
            157.39999999991073,
            157.1999999999107,
            156.99999999991064,
            156.7999999999106,
            156.59999999991055,
            156.3999999999105,
            156.19999999991046,
            155.99999999991041,
            155.79999999991037,
            155.59999999991032,
            155.39999999991028,
            155.19999999991023,
            154.9999999999102,
            154.79999999991014,
            154.5999999999101,
            154.39999999991005,
            154.19999999991,
            153.99999999990996,
            153.79999999990991,
            153.59999999990987,
            153.39999999990982,
            153.19999999990978,
            152.99999999990973,
            152.7999999999097,
            152.59999999990964,
            152.3999999999096,
            152.19999999990955,
            151.9999999999095,
            151.79999999990946,
            151.59999999990941,
            151.39999999990937,
            151.19999999990932,
            150.99999999990928,
            150.79999999990923,
            150.5999999999092,
            150.39999999990914,
            150.1999999999091,
            149.99999999990905,
            149.799999999909,
            149.59999999990896,
            149.3999999999089,
            149.19999999990887,
            148.99999999990882,
            148.79999999990878,
            148.59999999990873,
            148.3999999999087,
            148.19999999990864,
            147.9999999999086,
            147.79999999990855,
            147.5999999999085,
            147.39999999990846,
            147.1999999999084,
            146.99999999990837,
            146.79999999990832,
            146.59999999990828,
            146.39999999990823,
            146.1999999999082,
            145.99999999990814,
            145.7999999999081,
            145.59999999990805,
            145.399999999908,
            145.19999999990796,
            144.9999999999079,
            144.79999999990787,
            144.59999999990782,
            144.39999999990778,
            144.19999999990773,
            143.9999999999077,
            143.79999999990764,
            143.5999999999076,
            143.39999999990755,
            143.1999999999075,
            142.99999999990746,
            142.7999999999074,
            142.59999999990737,
            142.39999999990732,
            142.19999999990728,
            141.99999999990723,
            141.7999999999072,
            141.59999999990714,
            141.3999999999071,
            141.19999999990705,
            140.999999999907,
            140.79999999990696,
            140.5999999999069,
            140.39999999990687,
            140.19999999990682,
            139.99999999990678,
            139.79999999990673,
            139.5999999999067,
            139.39999999990664,
            139.1999999999066,
            138.99999999990655,
            138.7999999999065,
            138.59999999990646,
            138.3999999999064,
            138.19999999990637,
            137.99999999990632,
            137.79999999990628,
            137.59999999990623,
            137.39999999990619,
            137.19999999990614,
            136.9999999999061,
            136.79999999990605,
            136.599999999906,
            136.39999999990596,
            136.1999999999059,
            135.99999999990587,
            135.79999999990582,
            135.59999999990578,
            135.39999999990573,
            135.19999999990569,
            134.99999999990564,
            134.7999999999056,
            134.59999999990555,
            134.3999999999055,
            134.19999999990546,
            133.9999999999054,
            133.79999999990537,
            133.59999999990532,
            133.39999999990528,
            133.19999999990523,
            132.99999999990519,
            132.79999999990514,
            132.5999999999051,
            132.39999999990505,
            132.199999999905,
            131.99999999990496,
            131.7999999999049,
            131.59999999990487,
            131.39999999990482,
            131.19999999990478,
            130.99999999990473,
            130.79999999990468,
            130.59999999990464,
            130.3999999999046,
            130.19999999990455,
            129.9999999999045,
            129.79999999990446,
            129.5999999999044,
            129.39999999990437,
            129.19999999990432,
            128.99999999990428,
            128.79999999990423,
            128.59999999990418,
            128.39999999990414,
            128.1999999999041,
            127.99999999990405,
            127.799999999904,
            127.59999999990396,
            127.39999999990391,
            127.19999999990387,
            126.99999999990382,
            126.79999999990378,
            126.59999999990373,
            126.39999999990368,
            126.19999999990364,
            125.9999999999036,
            125.79999999990355,
            125.5999999999035,
            125.39999999990346,
            125.19999999990341,
            124.99999999990337,
            124.79999999990332,
            124.59999999990328,
            124.39999999990323,
            124.19999999990318,
            123.99999999990314,
            123.7999999999031,
            123.59999999990305,
            123.399999999903,
            123.19999999990296,
            122.99999999990291,
            122.79999999990287,
            122.59999999990282,
            122.39999999990278,
            122.19999999990273,
            121.99999999990268,
            121.79999999990264,
            121.5999999999026,
            121.39999999990255,
            121.1999999999025,
            120.99999999990246,
            120.79999999990241,
            120.59999999990237,
            120.39999999990232,
            120.19999999990227,
            119.99999999990223,
            119.79999999990218,
            119.59999999990214,
            119.3999999999021,
            119.19999999990205,
            118.999999999902,
            118.79999999990196,
            118.59999999990191,
            118.39999999990187,
            118.19999999990182,
            117.99999999990177,
            117.79999999990173,
            117.59999999990168,
            117.39999999990164,
            117.19999999990159,
            116.99999999990155,
            116.7999999999015,
            116.59999999990146,
            116.39999999990141,
            116.19999999990137,
            115.99999999990132,
            115.79999999990127,
            115.59999999990123,
            115.39999999990118,
            115.19999999990114,
            114.99999999990109,
            114.79999999990105,
            114.599999999901,
            114.39999999990096,
            114.19999999990091,
            113.99999999990087,
            113.79999999990082,
            113.59999999990077,
            113.39999999990073,
            113.19999999990068,
            112.99999999990064,
            112.79999999990059,
            112.59999999990055,
            112.3999999999005,
            112.19999999990046,
            111.99999999990041,
            111.79999999990036,
            111.59999999990032,
            111.39999999990027,
            111.19999999990023,
            110.99999999990018,
            110.79999999990014,
            110.59999999990009,
            110.39999999990005,
            110.1999999999,
            109.99999999989996,
            109.79999999989991,
            109.59999999989986,
            109.39999999989982,
            109.19999999989977,
            108.99999999989973,
            108.79999999989968,
            108.59999999989964,
            108.39999999989959,
            108.19999999989955,
            107.9999999998995,
            107.79999999989946,
            107.59999999989941,
            107.39999999989936,
            107.19999999989932,
            106.99999999989927,
            106.79999999989923,
            106.59999999989918,
            106.39999999989914,
            106.19999999989909,
            105.99999999989905,
            105.799999999899,
            105.59999999989896,
            105.39999999989891,
            105.19999999989886,
            104.99999999989882,
            104.79999999989877,
            104.59999999989873,
            104.39999999989868,
            104.19999999989864,
            103.99999999989859,
            103.79999999989855,
            103.5999999998985,
            103.39999999989845,
            103.19999999989841,
            102.99999999989836,
            102.79999999989832,
            102.59999999989827,
            102.39999999989823,
            102.19999999989818,
            101.99999999989814,
            101.79999999989809,
            101.59999999989805,
            101.399999999898,
            101.19999999989795,
            100.99999999989791,
            100.79999999989786,
            100.59999999989782,
            100.39999999989777,
            100.19999999989773
        ],
        [
            711.5051385124119,
            711.4632981902827,
            711.4215010858818,
            711.3797472744984,
            711.3380368315736,
            711.2963698327039,
            711.2547463536393,
            711.2131664702864,
            711.1716302587056,
            711.1301377951136,
            711.0886891558845,
            711.0472844175459,
            711.0059236567859,
            710.9646069504465,
            710.9233343755311,
            710.8821060091974,
            710.8409219287652,
            710.7997822117089,
            710.7586869356667,
            710.7176361784329,
            710.6766300179651,
            710.6356685323777,
            710.5947517999498,
            710.5538798991186,
            710.513052908484,
            710.4722709068088,
            710.431533973017,
            710.390842186198,
            710.3501956256006,
            710.30959437064,
            710.2690385008954,
            710.22852809611,
            710.1880632361912,
            710.1476440012135,
            710.1072704714151,
            710.0669427272023,
            710.0266608491468,
            709.9864249179873,
            709.9462350146306,
            709.9060912201518,
            709.865993615793,
            709.8259422829649,
            709.7859373032487,
            709.7459787583941,
            709.7060667303222,
            709.6662013011222,
            709.626382553055,
            709.5866105685546,
            709.546885430224,
            709.5072072208409,
            709.4675760233533,
            709.4279919208827,
            709.3884549967261,
            709.3489653343521,
            709.3095230174035,
            709.2701281296995,
            709.2307807552344,
            709.191480978176,
            709.1522288828711,
            709.1130245538402,
            709.073868075784,
            709.0347595335777,
            708.9956990122753,
            708.9566865971107,
            708.9177223734941,
            708.8788064270169,
            708.8399388434486,
            708.8011197087415,
            708.7623491090254,
            708.7236271306134,
            708.6849538599989,
            708.6463293838578,
            708.6077537890486,
            708.5692271626127,
            708.5307495917749,
            708.4923211639438,
            708.4539419667126,
            708.4156120878581,
            708.3773316153453,
            708.3391006373218,
            708.3009192421224,
            708.2627875182696,
            708.2247055544732,
            708.1866734396286,
            708.1486912628221,
            708.1107591133264,
            708.0728770806043,
            708.0350452543083,
            707.9972637242817,
            707.9595325805568,
            707.9218519133573,
            707.8842218131005,
            707.8466423703932,
            707.8091136760358,
            707.7716358210228,
            707.73420889654,
            707.6968329939697,
            707.6595082048867,
            707.6222346210628,
            707.5850123344637,
            707.5478414372526,
            707.5107220217876,
            707.4736541806254,
            707.4366380065198,
            707.3996735924231,
            707.3627610314854,
            707.3259004170563,
            707.2890918426864,
            707.2523354021238,
            707.2156311893198,
            707.1789792984252,
            707.142379823794,
            707.1058328599811,
            707.0693385017457,
            707.0328968440488,
            706.9965079820569,
            706.9601720111391,
            706.9238890268705,
            706.8876591250321,
            706.85148240161,
            706.8153589527965,
            706.7792888749932,
            706.7432722648063,
            706.707309219052,
            706.6713998347552,
            706.635544209149,
            706.5997424396774,
            706.5639946239946,
            706.5283008599654,
            706.4926612456654,
            706.4570758793838,
            706.4215448596216,
            706.3860682850919,
            706.3506462547232,
            706.315278867657,
            706.2799662232512,
            706.2447084210762,
            706.209505560921,
            706.1743577427909,
            706.1392650669069,
            706.1042276337085,
            706.0692455438532,
            706.0343188982179,
            705.9994477978977,
            705.9646323442097,
            705.9298726386891,
            705.8951687830938,
            705.8605208794023,
            705.8259290298172,
            705.7913933367627,
            705.7569139028865,
            705.7224908310604,
            705.6881242243819,
            705.6538141861712,
            705.6195608199776,
            705.5853642295748,
            705.5512245189643,
            705.5171417923756,
            705.4831161542645,
            705.4491477093186,
            705.4152365624534,
            705.3813828188139,
            705.3475865837773,
            705.3138479629512,
            705.2801670621753,
            705.2465439875217,
            705.2129788452977,
            705.17947174204,
            705.1460227845241,
            705.1126320797586,
            705.0792997349881,
            705.0460258576933,
            705.0128105555921,
            704.9796539366407,
            704.9465561090318,
            704.913517181199,
            704.8805372618131,
            704.8476164597872,
            704.814754884275,
            704.78195264467,
            704.7492098506091,
            704.716526611972,
            704.6839030388805,
            704.6513392417029,
            704.61883533105,
            704.586391417779,
            704.5540076129927,
            704.5216840280406,
            704.4894207745199,
            704.4572179642761,
            704.4250757094026,
            704.3929941222427,
            704.3609733153899,
            704.3290134016873,
            704.2971144942316,
            704.2652767063702,
            704.2335001517021,
            704.2017849440822,
            704.1701311976174,
            704.1385390266717,
            704.1070085458623,
            704.0755398700645,
            704.044133114409,
            704.0127883942852,
            703.981505825341,
            703.9502855234816,
            703.9191276048738,
            703.8880321859448,
            703.8569993833811,
            703.8260293141329,
            703.7951220954122,
            703.7642778446946,
            703.73349667972,
            703.7027787184916,
            703.6721240792799,
            703.6415328806212,
            703.6110052413162,
            703.5805412804378,
            703.5501411173234,
            703.519804871581,
            703.4895326630891,
            703.4593246119955,
            703.4291808387202,
            703.3991014639544,
            703.3690866086631,
            703.3391363940854,
            703.3092509417331,
            703.2794303733936,
            703.2496748111301,
            703.2199843772835,
            703.1903591944715,
            703.1607993855893,
            703.1313050738108,
            703.1018763825912,
            703.0725134356649,
            703.0432163570474,
            703.0139852710366,
            702.9848203022138,
            702.9557215754432,
            702.9266892158724,
            702.8977233489359,
            702.8688241003529,
            702.8399915961301,
            702.8112259625614,
            702.7825273262293,
            702.7538958140043,
            702.7253315530478,
            702.6968346708123,
            702.6684052950413,
            702.6400435537703,
            702.6117495753288,
            702.5835234883386,
            702.555365421719,
            702.5272755046824,
            702.4992538667393,
            702.4713006376965,
            702.4434159476585,
            702.4155999270315,
            702.3878527065175,
            702.360174417122,
            702.3325651901513,
            702.3050251572128,
            702.2775544502188,
            702.250153201384,
            702.2228215432295,
            702.1955596085812,
            702.1683675305717,
            702.1412454426404,
            702.1141934785356,
            702.0872117723166,
            702.0603004583488,
            702.0334596713117,
            702.0066895461946,
            701.9799902183012,
            701.9533618232481,
            701.9268044969647,
            701.9003183756986,
            701.8739035960114,
            701.847560294782,
            701.821288609209,
            701.7950886768078,
            701.768960635415,
            701.742904623187,
            701.7169207786028,
            701.691009240462,
            701.6651701478904,
            701.6394036403357,
            701.6137098575723,
            701.5880889397002,
            701.5625410271463,
            701.537066260667,
            701.5116647813463,
            701.4863367305973,
            701.4610822501662,
            701.4359014821298,
            701.4107945688971,
            701.3857616532126,
            701.3608028781534,
            701.3359183871337,
            701.3111083239033,
            701.2863728325498,
            701.2617120574994,
            701.2371261435183,
            701.2126152357121,
            701.1881794795293,
            701.163819020759,
            701.1395340055342,
            701.1153245803332,
            701.0911908919788,
            701.0671330876402,
            701.0431513148347,
            701.0192457214262,
            700.9954164556294,
            700.9716636660096,
            700.9479875014821,
            700.9243881113157,
            700.9008656451322,
            700.8774202529072,
            700.8540520849734,
            700.8307612920177,
            700.8075480250859,
            700.7844124355818,
            700.7613546752696,
            700.7383748962723,
            700.7154732510774,
            700.6926498925317,
            700.6699049738478,
            700.6472386486035,
            700.6246510707397,
            700.602142394568,
            700.5797127747649,
            700.557362366378,
            700.5350913248233,
            700.5128998058888,
            700.4907879657351,
            700.4687559608956,
            700.4468039482783,
            700.424932085167,
            700.403140529222,
            700.3814294384803,
            700.3597989713592,
            700.3382492866558,
            700.3167805435476,
            700.2953929015939,
            700.2740865207387,
            700.2528615613087,
            700.2317181840172,
            700.2106565499648,
            700.1896768206378,
            700.1687791579138,
            700.1479637240583,
            700.1272306817294,
            700.1065801939768,
            700.086012424245,
            700.0655275363721,
            700.045125694591,
            700.0248070635346,
            700.004571808231,
            699.9844200941093,
            699.9643520869985,
            699.9443679531294,
            699.9244678591359,
            699.9046519720562,
            699.8849204593326,
            699.8652734888153,
            699.8457112287614,
            699.8262338478372,
            699.8068415151188,
            699.7875344000939,
            699.7683126726628,
            699.749176503139,
            699.7301260622511,
            699.711161521145,
            699.6922830513828,
            699.673490824946,
            699.6547850142351,
            699.6361657920727,
            699.6176333317046,
            699.5991878067985,
            699.5808293914475,
            699.5625582601716,
            699.5443745879184,
            699.5262785500638,
            699.5082703224143,
            699.4903500812062,
            699.4725180031114,
            699.454774265232,
            699.4371190451087,
            699.4195525207169,
            699.4020748704702,
            699.3846862732212,
            699.367386908264,
            699.3501769553334,
            699.3330565946075,
            699.316026006709,
            699.2990853727067,
            699.282234874117,
            699.265474692903,
            699.2488050114795,
            699.2322260127113,
            699.2157378799171,
            699.1993407968675,
            699.1830349477905,
            699.1668205173688,
            699.1506976907461,
            699.134666653522,
            699.1187275917589,
            699.1028806919813,
            699.0871261411779,
            699.0714641268003,
            699.0558948367687,
            699.0404184594711,
            699.0250351837623,
            699.0097451989718,
            698.9945486948973,
            698.9794458618126,
            698.9644368904653,
            698.9495219720807,
            698.9347012983602,
            698.9199750614871,
            698.905343454122,
            698.8908066694113,
            698.8763649009838,
            698.8620183429531,
            698.8477671899199,
            698.8336116369729,
            698.8195518796914,
            698.8055881141444,
            698.7917205368958,
            698.7779493450018,
            698.7642747360143,
            698.7506969079843,
            698.7372160594599,
            698.723832389491,
            698.7105460976273,
            698.697357383924,
            698.6842664489399,
            698.6712734937412,
            698.6583787199019,
            698.645582329505,
            698.6328845251454,
            698.6202855099317,
            698.6077854874848,
            698.5953846619431,
            698.583083237962,
            698.5708814207161,
            698.5587794159013,
            698.5467774297347,
            698.534875668959,
            698.523074340842,
            698.5113736531771,
            698.4997738142891,
            698.4882750330315,
            698.4768775187918,
            698.4655814814898,
            698.4543871315803,
            698.4432946800583,
            698.4323043384538,
            698.4214163188393,
            698.4106308338311,
            698.3999480965856,
            698.3893683208082,
            698.3788917207494,
            698.3685185112108,
            698.3582489075424,
            698.3480831256489,
            698.3380213819873,
            698.3280638935718,
            698.3182108779738,
            698.3084625533232,
            698.2988191383679,
            698.2892808522514,
            698.2798479148496,
            698.2705205465496,
            698.2612989683047,
            698.2521834016397,
            698.2431740686515,
            698.2342711920088,
            698.2254749949584,
            698.2167857013227,
            698.2082035355023,
            698.1997287224814,
            698.1913614878248,
            698.1831020576827,
            698.1749506587921,
            698.1669075184768,
            698.1589728646526,
            698.1511469258267,
            698.1434299310998,
            698.1358221101683,
            698.1283236933277,
            698.120934911471,
            698.1136559960944,
            698.1064871792969,
            698.0994286937831,
            698.0924807728642,
            698.0856436504607,
            698.078917561105,
            698.0723027399421,
            698.0657994227323,
            698.059407845852,
            698.0531282462979,
            698.0469608616868,
            698.0409059302592,
            698.0349636908791,
            698.0291343830389,
            698.0234182468595,
            698.017815523092,
            698.0123264531222,
            698.0069512789688,
            698.0016902432897,
            697.9965435893803,
            697.9915115611776,
            697.986594403262,
            697.9817923608599,
            697.9771056798436,
            697.9725346067354,
            697.9680793887102,
            697.963740273595,
            697.9595175098739,
            697.9554113466882,
            697.9514220338392,
            697.9475498217903,
            697.9437949616697,
            697.940157705272,
            697.9366383050591,
            697.9332370141658,
            697.9299540863983,
            697.9267897762383,
            697.9237443388461,
            697.9208180300587,
            697.9180111063978,
            697.915323825067,
            697.9127564439575,
            697.9103092216486,
            697.9079824174091,
            697.9057762912025,
            697.9036911036859,
            697.9017271162143,
            697.8998845908441,
            697.8981637903313,
            697.8965649781375,
            697.8950884184302,
            697.8937343760875,
            697.8925031166964,
            697.8913949065595,
            697.8904100126938,
            697.8895487028357,
            697.888811245442,
            697.8881979096925,
            697.8877089654923,
            697.8873446834735,
            697.8871053349999,
            697.8869911921673,
            697.887002527806,
            697.8871396154838,
            697.8874027295092,
            697.887792144932,
            697.8883081375475,
            697.8889509838981,
            697.8897209612758,
            697.8906183477244,
            697.8916434220429,
            697.8927964637872,
            697.8940777532727,
            697.8954875715779,
            697.8970262005447,
            697.898693922784,
            697.9004910216748,
            697.9024177813695,
            697.9044744867952,
            697.9066614236565,
            697.908978878438,
            697.9114271384078,
            697.9140064916185,
            697.9167172269108,
            697.9195596339165,
            697.9225340030604,
            697.9256406255631,
            697.9288797934439,
            697.9322517995234,
            697.9357569374257,
            697.9393955015823,
            697.9431677872334,
            697.9470740904314,
            697.9511147080443,
            697.9552899377557,
            697.9596000780715,
            697.9640454283199,
            697.9686262886545,
            697.9733429600577,
            697.9781957443446,
            697.9831849441616,
            697.9883108629955,
            697.9935738051695,
            697.998974075853,
            698.0045119810583,
            698.0101878276471,
            698.0160019233329,
            698.021954576682,
            698.0280460971187,
            698.0342767949269,
            698.040646981254,
            698.0471569681124,
            698.0538070683837,
            698.060597595821,
            698.0675288650526,
            698.0746011915836,
            698.0818148918007,
            698.0891702829729,
            698.0966676832575,
            698.1043074117009,
            698.1120897882413,
            698.1200151337141,
            698.1280837698527,
            698.1362960192928,
            698.144652205575,
            698.1531526531476,
            698.1617976873712,
            698.1705876345197,
            698.1795228217849,
            698.1886035772798,
            698.1978302300406,
            698.2072031100292,
            698.2167225481415,
            698.2263888762026,
            698.2362024269771,
            698.2461635341682,
            698.256272532422,
            698.2665297573313,
            698.2769355454391,
            698.2874902342405,
            698.298194162187,
            698.3090476686897,
            698.3200510941224,
            698.3312047798258,
            698.3425090681092,
            698.3539643022548,
            698.3655708265218,
            698.3773289861483,
            698.3892391273566,
            698.4013015973541,
            698.4135167443386,
            698.4258849175018,
            698.4384064670321,
            698.4510817441181,
            698.463911100951,
            698.4768948907316,
            698.49003346767,
            698.5033271869912,
            698.5167764049377,
            698.5303814787742,
            698.5441427667896,
            698.5580606283021,
            698.572135423662,
            698.5863675142562,
            698.600757262509,
            698.6153050318901,
            698.6300111869157,
            698.6448760931513,
            698.6599001172187,
            698.6750836267954,
            698.6904269906224,
            698.7059305785048,
            698.7215947613176,
            698.7374199110094,
            698.7534064006043,
            698.7695546042074,
            698.7858648970098,
            698.8023376552874,
            698.8189732564116,
            698.8357720788483,
            698.8527345021633,
            698.869860907027,
            698.8871516752159,
            698.9046071896202,
            698.9222278342435,
            698.9400139942107,
            698.9579660557702,
            698.9760844062966,
            698.994369434298,
            699.0128215294161,
            699.0314410824344,
            699.0502284852782,
            699.0691841310227,
            699.0883084138931,
            699.1076017292711,
            699.1270644737007,
            699.1466970448874,
            699.1664998417076,
            699.1864732642091,
            699.2066177136176,
            699.2269335923389,
            699.2474213039654,
            699.268081253279,
            699.2889138462552,
            699.3099194900685,
            699.3310985930952,
            699.3524515649198,
            699.3739788163376,
            699.3956807593588,
            699.417557807215,
            699.4396103743621,
            699.4618388764846,
            699.4842437305017,
            699.5068253545682,
            699.5295841680834,
            699.5525205916924,
            699.575635047293,
            699.5989279580377,
            699.622399748341,
            699.6460508438807,
            699.6698816716056,
            699.6938926597396,
            699.7180842377846,
            699.7424568365266,
            699.7670108880394,
            699.7917468256916,
            699.8166650841482,
            699.8417660993773,
            699.8670503086547,
            699.8925181505681,
            699.9181700650219,
            699.9440064932431,
            699.9700278777851,
            699.9962346625327,
            700.0226272927079,
            700.0492062148727,
            700.0759718769369,
            700.1029247281608,
            700.1300652191619,
            700.1573938019176,
            700.1849109297723,
            700.212617057442,
            700.2405126410194,
            700.2685981379783,
            700.2968740071786,
            700.3253407088733,
            700.3539987047122,
            700.3828484577457,
            700.411890432433,
            700.4411250946458,
            700.4705529116723,
            700.5001743522262,
            700.5299898864473,
            700.5599999859111,
            700.5902051236304,
            700.620605774063,
            700.6512024131177,
            700.6819955181569,
            700.7129855680047,
            700.7441730429514,
            700.7755584247583,
            700.8071421966632,
            700.8389248433904,
            700.870906851147,
            700.903088707638,
            700.9354709020662,
            700.9680539251395,
            701.0008382690776,
            701.0338244276153,
            701.0670128960106,
            701.1004041710487,
            701.1339987510495,
            701.1677971358705,
            701.2017998269167,
            701.236007327142,
            701.2704201410593,
            701.3050387747429,
            701.3398637358365,
            701.3748955335589,
            701.4101346787079,
            701.4455816836714,
            701.4812370624263,
            701.5171013305498,
            701.5531750052252,
            701.5894586052449,
            701.6259526510188,
            701.6626576645814,
            701.6995741695947,
            701.7367026913581,
            701.7740437568119,
            701.8115978945447,
            701.8493656348005,
            701.8873475094823,
            701.925544052162,
            701.9639557980848,
            702.0025832841752,
            702.0414270490453,
            702.0804876329986,
            702.1197655780395,
            702.1592614278773,
            702.1989757279339,
            702.2389090253523,
            702.2790618689974,
            702.3194348095122,
            702.3600283991486,
            702.4008431920357,
            702.4418797440112,
            702.4831386126704,
            702.5246203573769,
            702.5663255392649,
            702.6082547212512,
            702.6504084680374,
            702.6927873461193,
            702.7353919237934,
            702.7782227711638,
            702.8212804601496,
            702.8645655644917,
            702.9080786597589,
            702.9518203233573,
            702.9957911345352,
            703.0399916743917,
            703.084422525883,
            703.1290842738308,
            703.1739775049286,
            703.2191028077486,
            703.2644607727514,
            703.3100519922905,
            703.3558770606214,
            703.4019365739082,
            703.4482311302329,
            703.4947613296009,
            703.5415277739485,
            703.5885310671528,
            703.6357718150366,
            703.683250625378,
            703.7309681079165,
            703.778924874364,
            703.8271215384065,
            703.8755587157196,
            703.9242370239696,
            703.9731570828259,
            704.0223195139664,
            704.071724941086,
            704.1213739899064,
            704.1712672881806,
            704.2214054657052,
            704.2717891543247,
            704.322418987942,
            704.373295602526,
            704.4244196361198,
            704.4757917288476,
            704.5274125229271,
            704.5792826626715,
            704.6314027945048,
            704.6837735669645,
            704.736395630714,
            704.7892696385487,
            704.8423962454052,
            704.8957761083707,
            704.9494098866917,
            705.0032982417803,
            705.0574418372256,
            705.111841338801,
            705.1664974144749,
            705.2214107344157,
            705.2765819710056,
            705.3320117988447,
            705.3877008947633,
            705.4436499378305,
            705.4998596093621,
            705.556330592929,
            705.61306357437,
            705.6700592417957,
            705.7273182856032,
            705.784841398481,
            705.8426292754207,
            705.9006826137249,
            705.9590021130185,
            706.0175884752566,
            706.0764424047343,
            706.1355646080955,
            706.1949557943453,
            706.2546166748565,
            706.3145479633796,
            706.3747503760549,
            706.4352246314213,
            706.4959714504223,
            706.5569915564226,
            706.6182856752125,
            706.679854535021,
            706.7416988665244,
            706.8038194028566,
            706.8662168796183,
            706.92889203489,
            706.9918456092386,
            707.0550783457311,
            707.1185909899413,
            707.182384289964,
            707.2464589964216,
            707.3108158624774,
            707.3754556438454,
            707.4403790987998,
            707.505586988187,
            707.571080075435,
            707.6368591265651,
            707.7029249102023,
            707.7692781975871,
            707.8359197625834,
            707.9028503816933,
            707.9700708340652,
            708.0375819015059,
            708.1053843684923,
            708.173479022181,
            708.2418666524218,
            708.3105480517654,
            708.3795240154791,
            708.4487953415544,
            708.5183628307199,
            708.5882272864543,
            708.658389514995,
            708.7288503253513,
            708.7996105293165,
            708.8706709414791,
            708.9420323792328,
            709.0136956627923,
            709.0856616152014,
            709.1579310623467,
            709.2305048329704,
            709.3033837586779,
            709.3765686739582,
            709.450060416187,
            709.5238598256446,
            709.5979677455281,
            709.6723850219605,
            709.7471125040047,
            709.8221510436786,
            709.8975014959633,
            709.9731647188747,
            710.0491415732396,
            710.1254329230806,
            710.2020396353658,
            710.2789625800949,
            710.3562026303069,
            710.4337606620974,
            710.5116375546296,
            710.5898341901476,
            710.6683514539893,
            710.7471902346017,
            710.8263514235518,
            710.9058359155399,
            710.9856446084159,
            711.0657784031896,
            711.1462382040465,
            711.2270249183603,
            711.3081394567075,
            711.3895827328804,
            711.4713556639015,
            711.5534591700363,
            711.6358941748092,
            711.7186616050177,
            711.8017623907436,
            711.8851974653701,
            711.9689677655955,
            712.0530742314477,
            712.1375178062962,
            712.2222994368707,
            712.307420073274,
            712.3928806689943,
            712.4786821809244,
            712.5648255693724,
            712.6513117980796,
            712.7381418342338,
            712.8253166484852,
            712.9128372149644,
            713.0007045112803,
            713.0889195185708,
            713.1774832214833,
            713.2663966082058,
            713.3556606704743,
            713.4452764036309,
            713.5352448065428,
            713.6255668817201,
            713.7162436352805,
            713.8072760769745,
            713.8986652201996,
            713.9904120820212,
            714.0825176831851,
            714.1749830481347,
            714.2678092050272,
            714.3609971857511,
            714.4545480259412,
            714.5484627649967,
            714.6427424460963,
            714.7373881162175,
            714.8324008261499,
            714.9277816305163,
            715.0235315877849,
            715.119651760293,
            715.2161432142573,
            715.3130070197949,
            715.4102442509425,
            715.507855985668,
            715.6058433058956,
            715.7042072975166,
            715.8029490504124,
            715.9020696584688,
            716.001570219597,
            716.1014518357491,
            716.2017156129375,
            716.3023626612529,
            716.4033940948848,
            716.5048110321349,
            716.6066145954403,
            716.7088059113152,
            716.8113861106551,
            716.914356328348,
            717.0177177035555,
            717.1214713796642,
            717.2256185043112,
            717.3301602293968,
            717.4350977111105,
            717.5404321099453,
            717.6461645907201,
            717.7522963225992,
            717.8588284791098,
            717.965762238165,
            718.0730987820821,
            718.1808392976028,
            718.2889849759146,
            718.3975370126689,
            718.5064966080032,
            718.6158649665626,
            718.7256432975165,
            718.8358328145841,
            718.946434736053,
            719.0574502847991,
            719.1688806883096,
            719.2807271787048,
            719.392990992757,
            719.5056733719132,
            719.6187755623175,
            719.7322988148319,
            719.846244385058,
            719.9606135333596,
            720.0754075248838,
            720.1906276295842,
            720.3062751222429,
            720.4223512824926,
            720.5388573948388,
            720.6557947486839,
            720.7731646383493,
            720.8909683630966,
            721.0092072271535,
            721.1278825397354,
            721.246995615069,
            721.3665477724151,
            721.4865403360932,
            721.6069746355053,
            721.7278520051574,
            721.849173784687,
            721.970941318885,
            722.0931559577201,
            722.2158190563622,
            722.3389319752105,
            722.4624960799122,
            722.5865127413945,
            722.7109833358842,
            722.8359092449325,
            722.9612918554446,
            723.0871325597009,
            723.2134327553842,
            723.3401938456046,
            723.4674172389261,
            723.5951043493926,
            723.7232565965514,
            723.851875405484,
            723.980962206828,
            724.1105184368049,
            724.2405455372486,
            724.3710449556297,
            724.5020181450841,
            724.633466564439,
            724.7653916782402,
            724.8977949567803,
            725.0306778761259,
            725.1640419181447,
            725.2978885705338,
            725.4322193268478,
            725.5670356865269,
            725.7023391549249,
            725.8381312433384,
            725.9744134690338,
            726.1111873552788,
            726.248454431369,
            726.3862162326581,
            726.5244743005868,
            726.6632301827123,
            726.8024854327384,
            726.9422416105454,
            727.0825002822185,
            727.2232630200798,
            727.3645314027185,
            727.5063070150195,
            727.648591448196,
            727.7913862998203,
            727.9346931738534,
            728.0785136806774,
            728.2228494371263,
            728.3677020665181,
            728.5130731986865,
            728.6589644700109,
            728.805377523453,
            728.9523140085831,
            729.0997755816181,
            729.2477639054509,
            729.3962806496838,
            729.5453274906622,
            729.6949061115081,
            729.8450182021949,
            729.9956654594154,
            730.1468495868608,
            730.2985722950915,
            730.4508353016158,
            730.6036403309201,
            730.7569891145048,
            730.9108833909213,
            731.0653249058022,
            731.2203154119023,
            731.3758566691288,
            731.5319504445804,
            731.6885985125821,
            731.845802654721,
            732.0035646598822,
            732.161886324287,
            732.3207694515281,
            732.480215852606,
            732.6402273459677,
            732.8008057575439,
            732.9619529207857,
            733.1236706767023,
            733.2859608738996,
            733.4488253686193,
            733.6122660247755,
            733.776284713995,
            733.9408833156549,
            734.1060637169222,
            734.2718278127959,
            734.4381775061405,
            734.6051147077321,
            734.7726413362956,
            734.9407593185456,
            735.1094705892255,
            735.2787770911507,
            735.4486807752487,
            735.6191836006003,
            735.7902875344812,
            735.9619945524041,
            736.1343066381592,
            736.3072257838603,
            736.4807539899828,
            736.6548932654106,
            736.8296456274747,
            737.0050131020021,
            737.1809977233543,
            737.3576015344745,
            737.5348265869302,
            737.7126749409583,
            737.89114866551,
            738.0702498382934,
            738.2499805458228,
            738.4303428834614,
            738.6113389554666,
            738.7929708750387,
            738.9752407643651,
            739.1581507546675,
            739.341702986249,
            739.5258996085405,
            739.7107427801507,
            739.8962346689095,
            740.0823774519204,
            740.2691733156073,
            740.4566244557609,
            740.644733077592,
            740.833501395777,
            741.02293163451,
            741.2130260275505,
            741.4037868182759,
            741.595216259729,
            741.787316614673,
            741.9800901556383,
            742.1735391649764,
            742.3676659349113,
            742.5624727675915,
            742.7579619751417,
            742.9541358797165,
            743.1509968135529,
            743.3485471190241,
            743.5467891486928,
            743.7457252653643,
            743.945357842144,
            744.1456892624888,
            744.3467219202638,
            744.548458219797,
            744.750900575936,
            744.9540514141037,
            745.1579131703537,
            745.3624882914288,
            745.5677792348171,
            745.7737884688102,
            745.9805184725604,
            746.1879717361396,
            746.3961507605967,
            746.6050580580197,
            746.8146961515905,
            747.0250675756486,
            747.2361748757484,
            747.448020608723,
            747.6606073427412,
            747.8739376573712,
            748.0880141436436,
            748.3028394041078,
            748.518416052902,
            748.7347467158102,
            748.9518340303279,
            749.1696806457265,
            749.3882892231156,
            749.6076624355082,
            749.8278029678852,
            750.0487135172625,
            750.2703967927539,
            750.4928555156398,
            750.7160924194312,
            750.9401102499395,
            751.1649117653425,
            751.3904997362522,
            751.6168769457831,
            751.8440461896221,
            752.0720102760946,
            752.3007720262393,
            752.5303342738728,
            752.7606998656639,
            752.9918716612027,
            753.2238525330741,
            753.4566453669269,
            753.6902530615471,
            753.9246785289344,
            754.1599246943695,
            754.395994496492,
            754.6328908873743,
            754.8706168325944,
            755.1091753113138,
            755.3485693163516,
            755.5888018542611,
            755.8298759454066,
            756.0717946240406,
            756.3145609383829,
            756.5581779506969,
            756.8026487373695,
            757.0479763889895,
            757.29416401043,
            757.5412147209253,
            757.7891316541543,
            758.0379179583213,
            758.2875767962378,
            758.5381113454052,
            758.7895247980977,
            759.0418203614463,
            759.2950012575233,
            759.5490707234255,
            759.8040320113613,
            760.0598883887365,
            760.3166431382389,
            760.5742995579282,
            760.8328609613204,
            761.0923306774796,
            761.3527120511043,
            761.6140084426157,
            761.8762232282531,
            762.1393598001567,
            762.4034215664676,
            762.6684119514105,
            762.9343343953951,
            763.2011923551013,
            763.4689893035788,
            763.7377287303383,
            764.0074141414474,
            764.2780490596256,
            764.5496370243427,
            764.8221815919629,
            765.0956863356487,
            765.3701548457453,
            765.6455907296928,
            765.921997612172,
            766.1993791352029,
            766.477738958248,
            766.7570807583128,
            767.0374082300473,
            767.3187250858514,
            767.6010350559761,
            767.88434188863,
            768.1686493500837,
            768.4539612247745,
            768.7402813154165,
            769.0276134431039,
            769.3159614474214,
            769.6053291865538,
            769.8957205373936,
            770.1871393956519,
            770.4795896759717,
            770.7730753120361,
            771.0676002566847,
            771.3631684820244,
            771.659783979546,
            771.9574507602367,
            772.2561728546983,
            772.5559543132628,
            772.8567992061088,
            773.1587116233829,
            773.4616956753159,
            773.7657554923449,
            774.0708952252317,
            774.3771190451869,
            774.6844311439919,
            774.9928357341205,
            775.3023370488663,
            775.6129393424652,
            775.9246468902219,
            776.2374639886385,
            776.55139495554,
            776.8664441302054,
            777.1826158734945,
            777.4999145679813,
            777.8183446180847,
            778.1379104501976,
            778.4586165128269,
            778.7804672767222,
            779.1034672350123,
            779.427620903343,
            779.7529328200137,
            780.0794075461148,
            780.4070496656669,
            780.7358637857623,
            781.065854536705,
            781.3970265721522,
            781.7293845692616,
            782.0629332288291,
            782.3976772754402,
            782.7336214576119,
            783.0707705479438,
            783.4091293432632,
            783.7487026647767,
            784.0894953582203,
            784.431512294013,
            784.7747583674044,
            785.1192384986341,
            785.4649576330847,
            785.8119207414373,
            786.1601328198291,
            786.5095988900142,
            786.8603239995181,
            787.2123132218042,
            787.5655716564328,
            787.9201044292236,
            788.2759166924226,
            788.6330136248638,
            788.9914004321417,
            789.351082346773,
            789.7120646283709,
            790.0743525638119,
            790.4379514674105,
            790.8028666810893,
            791.1691035745569,
            791.5366675454793,
            791.905564019661,
            792.2757984512193,
            792.6473763227668,
            793.0203031455916,
            793.3945844598378,
            793.7702258346907,
            794.147232868562,
            794.5256111892754,
            794.9053664542532,
            795.2865043507081,
            795.6690305958319,
            796.0529509369869,
            796.4382711519012,
            796.824997048863,
            797.2131344669153,
            797.6026892760553,
            797.993667377435,
            798.3860747035573,
            798.7799172184843,
            799.1752009180362,
            799.5719318299989,
            799.9701160143326,
            800.3697595633764,
            800.7708686020624,
            801.1734492881235,
            801.5775078123097,
            801.9830503986029,
            802.3900833044312,
            802.7986128208898,
            803.2086452729599,
            803.620187019729,
            804.033244454616,
            804.4478240055956,
            804.8639321354248,
            805.2815753418715,
            805.7007601579463,
            806.1214931521312,
            806.5437809286153,
            806.9676301275312,
            807.3930474251928,
            807.8200395343306,
            808.2486132043376,
            808.6787752215096,
            809.110532409292,
            809.5438916285235,
            809.9788597776881,
            810.4154437931644,
            810.8536506494772,
            811.2934873595549,
            811.7349609749825,
            812.1780785862627,
            812.6228473230757,
            813.069274354543,
            813.5173668894887,
            813.9671321767113,
            814.418577505248,
            814.8717102046493,
            815.3265376452483,
            815.7830672384416,
            816.2413064369598,
            816.7012627351542,
            817.1629436692731,
            817.6263568177493,
            818.0915098014848,
            818.5584102841414,
            819.0270659724282,
            819.4974846164004,
            819.9696740097484,
            820.4436419901006,
            820.919396439322,
            821.3969452838184,
            821.8762964948382,
            822.3574580887847,
            822.8404381275218,
            823.325244718691,
            823.8118860159749,
            824.3003702196021,
            824.7907055763981,
            825.2829003802802,
            825.7769629725456,
            826.2729017421937,
            826.7707251262607,
            827.2704416101521,
            827.7720597279781,
            828.2755880628938,
            828.781035247439,
            829.2884099638843,
            829.7977209445781,
            830.3089769722958,
            830.8221868805932,
            831.337359554164,
            831.8545039291947,
            832.373628993731,
            832.8947437880381,
            833.4178574049722,
            833.9429789903481,
            834.4701177433151,
            834.9992829167327,
            835.5304838175521,
            836.0637298071955,
            836.5990303019487,
            837.1363947733448,
            837.6758327485595,
            838.217353810807,
            838.7609675997393,
            839.3066838118482,
            839.8545122008725,
            840.4044625782057,
            840.9565448133119,
            841.5107688341362,
            842.0671446275326,
            842.6256822396798,
            843.186391776512,
            843.7492834041507,
            844.3143673493328,
            844.8816538998559,
            845.4511534050135,
            846.0228762760446,
            846.5968329865793,
            847.1730340730937,
            847.7514901353662,
            848.3322118369371,
            848.9152099055732,
            849.5004951337376,
            850.0880783790593,
            850.6779705648125,
            851.2701826803959,
            851.8647257818154,
            852.461610992176,
            853.0608495021739,
            853.662452570591,
            854.2664315247988,
            854.8727977612651,
            855.4815627460617,
            856.0927380153786,
            856.706335176045,
            857.3223659060543,
            857.9408419550872,
            858.5617751450476,
            859.1851773705976,
            859.8110605997023,
            860.4394368741742,
            861.0703183102249,
            861.7037170990232,
            862.3396455072511,
            862.9781158776763,
            863.6191406297171,
            864.2627322600231,
            864.9089033430522,
            865.5576665316601,
            866.2090345576892,
            866.8630202325643,
            867.5196364478969,
            868.1788961760922,
            868.8408124709576,
            869.5053984683242,
            870.1726673866689,
            870.842632527745,
            871.5153072772617,
            872.1907051053364,
            872.8688395674171,
            873.5497243047553,
            874.2333730451052,
            874.9197996033896,
            875.6090178823642,
            876.3010418732994,
            876.9958856566558,
            877.6935634027741,
            878.3940893725683,
            879.0974779182264,
            879.8037434839139,
            880.5129006064894,
            881.22496391622,
            881.9399481375124,
            882.6578680896367,
            883.3787386874733,
            884.1025749422525,
            884.8293919623092,
            885.559204953843,
            886.2920292216804,
            887.0278801700507,
            887.7667733033674,
            888.5087242270092,
            889.2537486481232,
            890.0018623764171,
            890.7530813249776,
            891.5074215110787,
            892.2648990570132,
            893.0255301909153,
            893.7893312476104,
            894.5563186694551,
            895.3265090071927,
            896.0999189208211,
            896.8765651804555,
            897.6564646672156,
            898.4396343741082,
            899.2260914069232,
            900.0158529851402,
            900.8089364428362,
            901.6053592296107,
            902.4051389115116,
            903.2082931719771,
            904.0148398127801,
            904.8247967549854,
            905.6381820399142,
            906.4550138301183,
            907.2753104103622,
            908.0990901886184,
            908.9263716970677,
            909.7571735931102,
            910.5915146603867,
            911.4294138098116,
            912.2708900806107,
            913.1159626413724,
            913.9646507911107,
            914.816973960333,
            915.6729517121222,
            916.5326037432284,
            917.3959498851711,
            918.26301010535,
            919.1338045081703,
            920.0083533361756,
            920.8866769711918,
            921.7687959354865,
            922.6547308929308,
            923.5445026501837,
            924.438132157878,
            925.3356405118237,
            926.2370489542202,
            927.1423788748825,
            928.0516518124765,
            928.9648894557599,
            929.8821136448794,
            930.8033463725927,
            931.7286097855871,
            932.6579261857707,
            933.5913180315841,
            934.5288079393257,
            935.4704186844863,
            936.4161732031025,
            937.3660945931215,
            938.3202061157758,
            939.2785311969768,
            940.2410934287179,
            941.2079165704969,
            942.1790245507457,
            943.154441468279,
            944.1341915937567,
            945.1182993711601,
            946.1067894192839,
            947.0996865332426,
            948.0970156859878,
            949.0988020298514,
            950.1050708980954,
            951.1158478064767,
            952.1311584548337,
            953.1510287286862,
            954.1754847008506,
            955.2045526330713,
            956.2382589776702,
            957.276630379213,
            958.3196936761906,
            959.3674759027201,
            960.4200042902592,
            961.477306269344,
            962.5394094713405,
            963.6063417302134,
            964.6781310843135,
            965.7548057781902,
            966.8363942644074,
            967.9229252053926,
            969.0144274753733,
            970.1109301620337,
            971.2124625686935,
            972.3190542160723,
            973.4307348442672,
            974.5475344147118,
            975.669483112163,
            976.7966113466997,
            977.928949755748,
            979.0665292061301,
            980.2093807961245,
            981.3575358575575,
            982.5110259579153,
            983.6698829024476,
            984.8341387364504,
            986.0038257471903,
            987.1789764663573,
            988.3596236721646,
            989.5458003916178,
            990.7375399027881,
            991.9348757371092,
            993.1378416816915,
            994.3464717816727,
            995.560800342581,
            996.78086193274,
            998.0066913856773,
            999.2383238025777,
            1000.4757945547536,
            1001.7191392861455,
            1002.9683939158091,
            1004.2235946406491,
            1005.4847779376587,
            1006.751980566841,
            1008.0252395737175,
            1009.3045922920013,
            1010.5900763463012,
            1011.8817296548503,
            1013.1795904322324,
            1014.4836971921984,
            1015.7940887504623,
            1017.1108042275541,
            1018.4338830516884,
            1019.763364961676,
            1021.0992900098637,
            1022.4416985651018,
            1023.7906313157531,
            1025.1461292727279,
            1026.5082337725537,
            1027.8769864804863,
            1029.2524293936408,
            1030.634604844173,
            1032.023555502485,
            1033.4193243804723,
            1034.8219548348052,
            1036.2314905701992,
            1037.647975642986,
            1039.0714544641276,
            1040.5019718029569,
            1041.9395727905421,
            1043.384302923201,
            1044.8362080660463,
            1046.2953344565794,
            1047.7617287083121,
            1049.2354378144469,
            1050.7165091515765,
            1052.2049904834464,
            1053.7009299647484,
            1055.2043761449954,
            1056.715377972224,
            1058.2339847972721,
            1059.7602463774303,
            1061.294212880588,
            1062.8359348892252,
            1064.3854634048566,
            1065.9428498515101,
            1067.5081460805932,
            1069.0814043748917,
            1070.6626774527842,
            1072.2520184727432,
            1073.849481037694,
            1075.4551191994246,
            1077.0689874631555,
            1078.6911407920766,
            1080.3216346119177,
            1081.9605248157172,
            1083.6078677684432,
            1085.2637203118136,
            1086.9281397691345,
            1088.6011839501775,
            1090.2829111561327,
            1091.9733801846596,
            1093.6726503347325,
            1095.380781412186,
            1097.0978337345014,
            1098.8238681362702,
            1100.5589459743942,
            1102.303129133541,
            1104.0564800315424,
            1105.8190616249049,
            1107.5909374144044,
            1109.3721714505566,
            1111.1628283396765,
            1112.9629732492815,
            1114.7726719141197,
            1116.591990642058,
            1118.4209963199942,
            1120.259756420052,
            1122.10833900558,
            1123.9668127374107,
            1125.835246880132,
            1127.713711308443,
            1129.6022765135901,
            1131.5010136098704,
            1133.4099943412446,
            1135.3292910879436,
            1137.258976873342,
            1139.1991253706826,
            1141.149810910051,
            1143.1111084853742,
            1145.0830937615121,
            1147.0658430814424,
            1149.0594334735297,
            1151.0639426588857,
            1153.079449058825,
            1155.1060318023965,
            1157.1437707340856,
            1159.192746421424,
            1161.2530401629513,
            1163.3247339960797,
            1165.407910705135,
            1167.5026538294953,
            1169.609047671819,
            1171.7271773063783,
            1173.857128587547,
            1175.9989881582528,
            1178.1528434587415,
            1180.3187827352929,
            1182.4968950491134,
            1184.6872702853277,
            1186.8899991620926,
            1189.105173239821,
            1191.3328849305265,
            1193.573227507289,
            1195.8262951138388,
            1198.092182774271,
            1200.3709864028685,
            1202.662802814155,
            1204.9677297327466,
            1207.2858658038638,
            1209.6173106035185,
            1211.9621646490482,
            1214.3205294097397,
            1216.692507317595,
            1219.0782017782403,
            1221.477717181975,
            1223.8911589149695,
            1226.318633370605,
            1228.7602479609668,
            1231.216111128491,
            1233.6863323577886,
            1236.171022187441,
            1238.670292222485,
            1241.1842551462164,
            1243.7130247329987,
            1246.256715860652,
            1248.815444523319,
            1251.3893278444018,
            1253.978484089656,
            1256.583032680491,
            1259.2030942074466,
            1261.8387904438412,
            1264.4902443596145,
            1267.1575801353467,
            1269.8409231764783,
            1272.5404001277218,
            1275.2561388876568,
            1277.9882686235383,
            1280.7369197863047,
            1283.502224125785,
            1286.2843147061171,
            1289.0833259213796,
            1291.899393511441,
            1294.7326545780159,
            1297.5832476009555,
            1300.4513124547577,
            1303.3369904253066,
            1306.2404242268387,
            1309.1617580191562,
            1312.1011374250736,
            1315.0587095480694,
            1318.0346229903525,
            1321.0290278708696,
            1324.0420758438659,
            1327.073920117552,
            1330.1247154730856,
            1333.1946182837748,
            1336.2837865346446,
            1339.3923798421192,
            1342.5205594741751,
            1345.66848837065,
            1348.8363311638489,
            1352.0242541995494,
            1355.232425558159,
            1358.4610150762758,
            1361.7101943685277,
            1364.9801368497392,
            1368.2710177573724,
            1371.583014174351,
            1374.9163050522052,
            1378.271071234461,
            1381.6474954805306,
            1385.0457624897888,
            1388.4660589261127,
            1391.9085734427197,
            1395.373496707387,
            1398.8610214280436,
            1402.371342378727,
            1405.9046564259272,
            1409.4611625553232,
            1413.041061898899,
            1416.6445577624772,
            1420.2718556536468,
            1423.923163310111,
            1427.5986907284705,
            1431.2986501933574,
            1435.0232563071754,
            1438.7727260200782,
            1442.5472786605342,
            1446.3471359662979,
            1450.1725221158654,
            1454.0236637603866,
            1457.9007900560723,
            1461.8041326970613,
            1465.73392594892,
            1469.6904066823206,
            1473.6738144076662,
            1477.6843913099235,
            1481.7223822840979,
            1485.7880349712982,
            1489.8815997951874,
            1494.0033299992242,
            1498.1534816842798,
            1502.3323138469564,
            1506.5400884184205,
            1510.7770703038898,
            1515.043527422702,
            1519.339730749014,
            1523.6659543531491,
            1528.0224754435287,
            1532.409574409393,
            1536.8275348640175,
            1541.2766436887166,
            1545.757191077545,
            1550.2694705826323,
            1554.8137791602937,
            1559.3904172178388,
            1563.9996886611402,
            1568.641900942967,
            1573.3173651119362,
            1578.0263958626317,
            1582.7693115860384,
            1587.5464344210961,
            1592.3580903069997,
            1597.2046090363285,
            1602.0863243090414,
            1607.0035737873063,
            1611.9566991513193,
            1616.9460461558936,
            1621.9719646880317,
            1627.0348088254843,
            1632.134936896154,
            1637.2727115385565,
            1642.448499763225,
            1647.662673015144,
            1652.915607237184,
            1658.2076829347066,
            1663.5392852408622,
            1668.9108039835166,
            1674.3226337528583,
            1679.7751739702817,
            1685.2688289584214,
            1690.8040080123217,
            1696.3811254718207,
            1702.0006007951238,
            1707.6628586336224,
            1713.3683289079702,
            1719.1174468854376,
            1724.9106532585618,
            1730.7483942252575,
            1736.6311215698404,
            1742.5592927461335,
            1748.5333709613972,
            1754.5538252619347,
            1760.621130620142,
            1766.735768023017,
            1772.8982245622005,
            1779.1089935255882,
            1785.368574490473,
            1791.6774734183473,
            1798.0362027513102,
            1804.4452815101674,
            1810.9052353942243,
            1817.4165968828243,
            1823.979905338657,
            1830.5957071128748,
            1837.2645556520476,
            1843.9870116071431,
            1850.7636429438646,
            1857.5950250558806,
            1864.481740879222,
            1871.4243810091043,
            1878.423543818727,
            1885.479835580204,
            1892.5938705876472,
            1899.7662712824538,
            1906.9976683808347,
            1914.28870100364,
            1921.6400168085142,
            1929.0522721244395,
            1936.526132088711,
            1944.06227078639,
            1951.6613713923032,
            1959.3241263155985,
            1967.0512373469758,
            1974.8434158085795,
            1982.7013827066426,
            1990.625868886948,
            1998.6176151931418,
            2006.6773726279496,
            2014.8059025174098,
            2023.003976678125,
            2031.2723775876245,
            2039.6118985578926,
            2048.0233439121525,
            2056.507529164931,
            2065.0652812054695,
            2073.697438484848,
            2082.404851205953,
            2091.1883815178894,
            2100.048903713631,
            2108.9873044311144,
            2118.0044828588593,
            2127.1013509449494,
            2136.2788336102167,
            2145.5378689654794,
            2154.8794085329305,
            2164.3044174717966,
            2173.81387480833,
            2183.4087736702586,
            2193.090121525749,
            2202.858940427035,
            2212.716267258751,
            2222.663153991147,
            2232.700667938197,
            2242.8298920208185,
            2253.0519250352068,
            2263.367881926498,
            2273.778894067778,
            2284.2861095446574,
            2294.8906934454444,
            2305.593828157106,
            2316.3967136671044,
            2327.300567871279,
            2338.306626887863,
            2349.416145377817,
            2360.6303968715856,
            2371.950674102447,
            2383.3782893466,
            2394.9145747701177,
            2406.560882782966,
            2418.31858640021,
            2430.1890796105836,
            2442.1737777526114,
            2454.274117898417,
            2466.4915592454317,
            2478.827583516162,
            2491.283695366213,
            2503.861422800749,
            2516.562317599614,
            2529.387955751255,
            2542.3399378957247,
            2555.4198897769465,
            2568.6294627044126,
            2581.970334024623,
            2595.444207602439,
            2609.0528143125703,
            2622.7979125415045,
            2636.681288700051,
            2650.704757746793,
            2664.8701637227155,
            2679.1793802972215,
            2693.634311325905,
            2708.236891420232,
            2722.9890865295615,
            2737.8928945356815,
            2752.950345860236,
            2768.163504085329,
            2783.5344665876146,
            2799.0653651862453,
            2814.758366804961,
            2830.615674148703,
            2846.6395263950194,
            2862.8321999011314,
            2879.1960089256704,
            2895.7333063674687,
            2912.446484520147,
            2929.3379758436267,
            2946.4102537528947,
            2963.6658334243675,
            2981.1072726204206,
            2998.737172532391,
            3016.558178642637,
            3034.572981606086,
            3052.7843181517082,
            3071.194972004752,
            3089.807774829364,
            3108.6256071935877,
            3127.651399555844,
            3146.8881332743217,
            3166.338841639576,
            3186.006610930858,
            3205.894581497677,
            3226.005948864503,
            3246.343964863829,
            3266.9119387937058,
            3287.7132386031685,
            3308.751292105269,
            3330.0295882189916,
            3351.5516782394125,
            3373.3211771401043,
            3395.3417649036783,
            3417.6171878860287,
            3440.1512602122093,
            3462.9478652061975,
            3486.01095685414,
            3509.3445613037084,
            3532.95277839964,
            3556.839783254516,
            3581.009827861108,
            3605.467242740071,
            3630.216438630912,
            3655.261908222537,
            3680.6082279268144,
            3706.260059695692,
            3732.222152883108,
            3758.4993461529307,
            3785.0965694341476,
            3812.0188459247897,
            3839.271294145692,
            3866.8591300456906,
            3894.787669159573,
            3923.06232882017,
            3951.688630426639,
            3980.672201769504,
            4010.0187794151134,
            4039.7342111506478,
            4069.8244584912795,
            4100.295599251759,
            4131.153830183643,
            4162.405469681182,
            4194.056960555115,
            4226.114872880754,
            4258.585906918148,
            4291.476896108875,
            4324.794810151062,
            4358.546758154703,
            4392.73999188007,
            4427.381909061193,
            4462.480056817013,
            4498.042135153801,
            4534.076000558257,
            4570.589669689523,
            4607.591323167401,
            4645.089309463095,
            4683.0921488943295,
            4721.608537728227,
            4760.647352395053,
            4800.217653816287,
            4840.3286918503845,
            4880.9899098598635,
            4922.210949403343,
            4964.0016550563605,
            5006.3720793649245,
            5049.332487935826,
            5092.893364667965,
            5137.065417129037,
            5181.859582081882,
            5227.287031165548,
            5273.359176735473,
            5320.087677867897,
            5367.48444653376,
            5415.561653947206,
            5464.3317370943205,
            5513.807405447718,
            5564.001647872977,
            5614.927739732731,
            5666.599250195281,
            5719.0300497534845,
            5772.234317961295,
            5826.226551394832,
            5881.021571844719,
            5936.634534748049,
            5993.080937866954,
            6050.376630222205,
            6108.537821289956,
            6167.581090470817,
            6227.52339683905,
            6288.38208918243,
            6350.174916341426,
            6412.9200378583155,
            6476.636034945014,
            6541.341921784157,
            6607.057157168289,
            6673.801656494718,
            6741.595804124264,
            6810.460466117736,
            6880.417003361965,
            6951.487285099883,
            7023.693702877008,
            7097.059184919668,
            7171.607210960122,
            7247.361827520936,
            7324.347663679624,
            7402.589947325747,
            7482.11452192953,
            7562.947863838767,
            7645.117100125714,
            7728.650026997289,
            7813.575128794759,
            7899.921597599378,
            7987.719353467874,
            8076.999065318718,
            8167.792172493269,
            8260.130907015508,
            8354.048316575978,
            8449.578288264953,
            8546.755573083447,
            8645.61581125899,
            8746.19555839596,
            8848.532312491387,
            8952.664541846345,
            9058.631713908597,
            9166.474325077674,
            9276.233931511844,
            9387.953180967379,
            9501.675845720001,
            9617.446856593531,
            9735.31233815626,
            9855.319645107687,
            9977.517399919134,
            10101.955531765178,
            10228.685316798212,
            10357.759419817314,
            10489.231937384437,
            10623.158442443952,
            10759.596030503031,
            10898.603367433725,
            11040.240738959135,
            11184.570101890557,
            11331.65513718197,
            11481.561304875384,
            11634.355901010047,
            11790.108116573745,
            11948.889098577076,
            12110.77201333502,
            12275.832112044362,
            12444.146798748403,
            12615.795700785651,
            12790.860741822367,
            12969.426217573593,
            13151.5788743224,
            13337.40799035106,
            13527.005460403927,
            13720.46588330615,
            13917.886652868556,
            14119.368052215319,
            14325.013351675709,
            14534.928910389308,
            14749.224281779963,
            14968.012323061026,
            15191.40930894164,
            15419.5350497126,
            15652.513013896913,
            15890.470455660767,
            16133.53854718769,
            16381.852516230008,
            16635.551789060246,
            16894.78013905555,
            17159.685841165556,
            17430.42183250731,
            17707.145879371248,
            17990.02075090945,
            18279.214399804376,
            18574.900150227368,
            18877.256893410377,
            19186.469291171063,
            19502.72798774762,
            19826.229830316348,
            20157.17809858525,
            20495.78274387368,
            20842.26063811067,
            21196.835833204343,
            21559.73983125868,
            21931.21186613589,
            22311.499196890545,
            22700.857413624282,
            23099.550756341378,
            23507.852447412566,
            23926.045038285447,
            24354.420771115107,
            24793.281956018716,
            25242.941364698512,
            25703.72264121242,
            26175.96073071875
        ],
        [
            11.75203617339117,
            11.746884936778569,
            11.741734409465806,
            11.736584591709786,
            11.73143548376779,
            11.726287085897317,
            11.721139398356357,
            11.715992421403035,
            11.710846155295638,
            11.705700600292813,
            11.70055575665358,
            11.695411624637185,
            11.690268204503024,
            11.685125496511185,
            11.679983500921404,
            11.674842217994225,
            11.669701647990195,
            11.664561791170335,
            11.659422647795765,
            11.65428421812806,
            11.649146502428968,
            11.644009500960417,
            11.638873213984924,
            11.633737641765054,
            11.628602784563748,
            11.62346864264409,
            11.618335216269804,
            11.613202505704473,
            11.60807051121223,
            11.602939233057404,
            11.59780867150463,
            11.592678826818906,
            11.587549699265471,
            11.582421289109751,
            11.577293596617691,
            11.572166622055212,
            11.567040365688877,
            11.56191482778524,
            11.556790008611394,
            11.551665908434515,
            11.546542527522226,
            11.541419866142416,
            11.53629792456322,
            11.53117670305309,
            11.526056201880742,
            11.520936421315321,
            11.515817361626105,
            11.510699023082752,
            11.5055814059552,
            11.500464510513746,
            11.495348337028943,
            11.49023288577154,
            11.48511815701277,
            11.48000415102404,
            11.474890868077098,
            11.469778308444072,
            11.464666472397266,
            11.459555360209327,
            11.454444972153281,
            11.44933530850237,
            11.444226369530076,
            11.43911815551036,
            11.434010666717581,
            11.428903903425919,
            11.423797865910492,
            11.418692554446142,
            11.413587969308457,
            11.40848411077315,
            11.40338097911623,
            11.398278574614023,
            11.393176897543194,
            11.388075948180811,
            11.382975726804162,
            11.377876233690726,
            11.372777469118502,
            11.367679433365664,
            11.36258212671084,
            11.357485549432948,
            11.352389701810896,
            11.347294584124377,
            11.342200196653218,
            11.337106539677393,
            11.332013613477484,
            11.326921418334278,
            11.321829954528779,
            11.316739222342324,
            11.311649222056769,
            11.306559953954123,
            11.301471418316579,
            11.296383615427155,
            11.291296545568606,
            11.286210209024397,
            11.281124606077986,
            11.276039737013678,
            11.270955602115489,
            11.265872201668186,
            11.260789535956672,
            11.25570760526637,
            11.25062640988276,
            11.245545950091806,
            11.24046622617982,
            11.235387238433383,
            11.230308987139393,
            11.22523147258517,
            11.220154695058286,
            11.215078654846652,
            11.210003352238587,
            11.204928787522556,
            11.199854960987569,
            11.194781872922901,
            11.189709523618161,
            11.184637913363222,
            11.179567042448442,
            11.174496911164223,
            11.169427519801797,
            11.164358868652187,
            11.159290958007158,
            11.154223788158609,
            11.149157359398838,
            11.144091672020581,
            11.139026726316748,
            11.133962522580612,
            11.128899061105887,
            11.123836342186605,
            11.118774366117123,
            11.11371313319208,
            11.108652643706526,
            11.103592897955883,
            11.098533896235951,
            11.09347563884265,
            11.08841812607266,
            11.083361358222469,
            11.078305335589418,
            11.07325005847085,
            11.068195527164713,
            11.063141741969117,
            11.058088703182705,
            11.053036411104127,
            11.047984866032873,
            11.042934068268389,
            11.03788401811068,
            11.032834715860039,
            11.027786161817112,
            11.022738356282911,
            11.017691299558873,
            11.012644991946619,
            11.007599433748307,
            11.002554625266423,
            10.997510566803742,
            10.992467258663412,
            10.98742470114895,
            10.982382894564253,
            10.977341839213636,
            10.972301535401748,
            10.96726198343343,
            10.962223183614169,
            10.95718513624959,
            10.952147841645782,
            10.947111300109249,
            10.942075511946742,
            10.937040477465528,
            10.932006196973111,
            10.926972670777435,
            10.921939899186714,
            10.916907882509767,
            10.911876621055494,
            10.906846115133337,
            10.901816365053147,
            10.89678737112508,
            10.89175913365946,
            10.886731652967438,
            10.881704929360277,
            10.876678963149544,
            10.871653754647278,
            10.866629304166027,
            10.861605612018412,
            10.856582678517698,
            10.851560503977433,
            10.846539088711696,
            10.841518433034656,
            10.836498537260944,
            10.831479401705769,
            10.826461026684624,
            10.821443412513307,
            10.816426559508134,
            10.811410467985606,
            10.806395138262953,
            10.801380570657354,
            10.796366765486747,
            10.791353723069264,
            10.786341443723492,
            10.781329927768443,
            10.776319175523406,
            10.771309187308175,
            10.766299963442929,
            10.761291504248074,
            10.756283810044737,
            10.75127688115416,
            10.746270717898057,
            10.74126532059856,
            10.736260689578256,
            10.731256825159967,
            10.726253727667059,
            10.721251397423286,
            10.716249834752718,
            10.711249039980014,
            10.706249013429973,
            10.701249755427996,
            10.696251266299694,
            10.691253546371394,
            10.686256595969548,
            10.681260415421214,
            10.676265005053617,
            10.671270365194605,
            10.666276496172356,
            10.661283398315446,
            10.656291071952962,
            10.651299517414223,
            10.646308735029182,
            10.64131872512786,
            10.636329488041174,
            10.631341024099985,
            10.626353333635981,
            10.621366416980937,
            10.6163802744672,
            10.611394906427607,
            10.606410313195147,
            10.601426495103473,
            10.596443452486703,
            10.591461185679208,
            10.586479695015719,
            10.581498980831583,
            10.57651904346253,
            10.571539883244776,
            10.566561500514643,
            10.561583895609287,
            10.556607068865997,
            10.55163102062268,
            10.546655751217552,
            10.541681260989332,
            10.536707550277091,
            10.531734619420456,
            10.52676246875946,
            10.521791098634388,
            10.516820509386243,
            10.511850701356227,
            10.506881674886074,
            10.501913430318009,
            10.496945967994519,
            10.491979288258774,
            10.487013391454177,
            10.48204827792478,
            10.477083948014787,
            10.472120402069114,
            10.467157640433001,
            10.462195663452171,
            10.457234471472686,
            10.452274064841221,
            10.447314443904798,
            10.442355609010807,
            10.437397560507405,
            10.432440298742742,
            10.427483824065815,
            10.422528136825836,
            10.417573237372565,
            10.41261912605621,
            10.407665803227365,
            10.402713269237335,
            10.397761524437422,
            10.39281056917983,
            10.387860403816967,
            10.38291102870176,
            10.377962444187633,
            10.373014650628427,
            10.368067648378528,
            10.363121437792653,
            10.35817601922606,
            10.353231393034457,
            10.348287559574137,
            10.343344519201686,
            10.338402272274134,
            10.333460819149115,
            10.328520160184743,
            10.323580295739454,
            10.31864122617236,
            10.313702951842881,
            10.308765473110878,
            10.30382879033692,
            10.298892903881827,
            10.29395781410693,
            10.289023521374181,
            10.284090026045844,
            10.279157328484676,
            10.274225429054127,
            10.269294328117814,
            10.264364026040038,
            10.259434523185664,
            10.254505819919713,
            10.249577916607961,
            10.24465081361664,
            10.239724511312508,
            10.23479901006257,
            10.229874310234631,
            10.22495041219675,
            10.220027316317625,
            10.215105022966364,
            10.210183532512621,
            10.205262845326462,
            10.200342961778679,
            10.195423882240242,
            10.19050560708269,
            10.185588136678366,
            10.180671471399775,
            10.175755611620067,
            10.170840557712795,
            10.16592631005217,
            10.161012869012753,
            10.156100234969754,
            10.151188408298747,
            10.146277389375909,
            10.141367178577818,
            10.136457776281777,
            10.131549182865484,
            10.126641398706951,
            10.12173442418506,
            10.116828259678924,
            10.111922905568337,
            10.107018362233497,
            10.102114630055274,
            10.097211709414761,
            10.092309600693952,
            10.087408304275073,
            10.082507820541025,
            10.077608149875108,
            10.072709292661365,
            10.067811249284038,
            10.062914020128256,
            10.058017605579245,
            10.053122006023246,
            10.04822722184666,
            10.043333253436723,
            10.038440101180818,
            10.033547765467173,
            10.028656246684422,
            10.023765545221723,
            10.018875661469012,
            10.013986595816299,
            10.009098348654568,
            10.00421092037511,
            9.999324311369767,
            9.994438522031157,
            9.989553552752003,
            9.984669403926036,
            9.979786075947262,
            9.974903569210216,
            9.970021884110187,
            9.965141021042866,
            9.96026098040438,
            9.955381762591738,
            9.950503368002177,
            9.945625797033635,
            9.940749050084667,
            9.935873127554334,
            9.930998029842055,
            9.926123757348126,
            9.921250310473201,
            9.916377689618555,
            9.91150589518607,
            9.906634927578045,
            9.90176478719758,
            9.89689547444816,
            9.892026989733889,
            9.8871593334593,
            9.882292506029792,
            9.87742650785117,
            9.872561339329707,
            9.867697000872429,
            9.862833492886889,
            9.857970815781151,
            9.853108969963893,
            9.848247955844338,
            9.843387773832493,
            9.838528424338662,
            9.833669907773782,
            9.828812224549575,
            9.823955375078166,
            9.819099359772316,
            9.814244179045323,
            9.809389833311243,
            9.804536322984555,
            9.799683648480329,
            9.79483181021427,
            9.789980808602822,
            9.785130644062683,
            9.780281317011612,
            9.775432827867474,
            9.770585177049034,
            9.765738364975654,
            9.760892392067147,
            9.756047258744093,
            9.751202965427549,
            9.746359512539307,
            9.741516900501592,
            9.73667512973733,
            9.731834200670187,
            9.726994113724212,
            9.722154869324132,
            9.717316467895476,
            9.71247890986415,
            9.707642195656746,
            9.702806325700504,
            9.697971300423356,
            9.693137120253697,
            9.688303785620606,
            9.683471296953881,
            9.678639654683735,
            9.67380885924125,
            9.66897891105802,
            9.664149810566213,
            9.659321558198773,
            9.654494154389122,
            9.649667599571373,
            9.644841894180352,
            9.640017038651386,
            9.6351930334206,
            9.630369878924549,
            9.625547575600661,
            9.620726123886792,
            9.615905524221658,
            9.611085777044416,
            9.606266882794966,
            9.601448841913937,
            9.596631654842383,
            9.591815322022226,
            9.586999843895992,
            9.582185220906766,
            9.577371453498392,
            9.572558542115264,
            9.567746487202568,
            9.56293528920614,
            9.558124948572257,
            9.553315465748181,
            9.548506841181565,
            9.543699075320909,
            9.538892168615295,
            9.534086121514513,
            9.52928093446898,
            9.524476607929845,
            9.519673142348822,
            9.514870538178403,
            9.510068795871788,
            9.505267915882786,
            9.500467898665736,
            9.495668744676026,
            9.490870454369395,
            9.486073028202444,
            9.48127646663235,
            9.476480770117076,
            9.471685939115227,
            9.466891974086089,
            9.462098875489628,
            9.457306643786572,
            9.452515279438261,
            9.447724782906853,
            9.442935154654993,
            9.438146395146264,
            9.433358504844795,
            9.428571484215547,
            9.423785333724007,
            9.419000053836484,
            9.414215645019192,
            9.40943210774148,
            9.404649442470895,
            9.399867649676697,
            9.395086729828682,
            9.390306683397354,
            9.38552751085406,
            9.380749212670784,
            9.375971789320255,
            9.37119524127592,
            9.366419569011997,
            9.361644773003365,
            9.356870853725626,
            9.352097811655158,
            9.347325647269091,
            9.34255436104517,
            9.337783953462022,
            9.333014424998895,
            9.328245776135983,
            9.323478007353813,
            9.318711119134113,
            9.313945111959068,
            9.309179986311621,
            9.304415742675637,
            9.299652381535592,
            9.29488990337676,
            9.290128308684993,
            9.28536759794727,
            9.28060777165099,
            9.275848830284454,
            9.271090774336683,
            9.266333604297502,
            9.261577320657445,
            9.256821923907838,
            9.252067414540807,
            9.247313793049173,
            9.242561059926613,
            9.237809215667472,
            9.233058260766942,
            9.228308195721008,
            9.223559021026437,
            9.218810737180592,
            9.214063344681906,
            9.209316844029363,
            9.204571235722929,
            9.199826520263139,
            9.195082698151491,
            9.190339769890176,
            9.185597735982235,
            9.18085659693148,
            9.176116353242517,
            9.171377005420748,
            9.16663855397238,
            9.161900999404422,
            9.157164342224695,
            9.152428582941806,
            9.147693722065178,
            9.142959760105104,
            9.138226697572534,
            9.133494534979416,
            9.128763272838377,
            9.12403291166289,
            9.119303451967415,
            9.114574894266898,
            9.109847239077354,
            9.105120486915638,
            9.100394638299262,
            9.095669693746773,
            9.090945653777366,
            9.086222518911194,
            9.081500289669068,
            9.076778966572986,
            9.072058550145359,
            9.067339040909754,
            9.062620439390493,
            9.057902746112562,
            9.053185961602205,
            9.048470086386068,
            9.043755120991925,
            9.039041065948252,
            9.034327921784481,
            9.02961568903097,
            9.024904368218799,
            9.020193959879842,
            9.015484464547065,
            9.010775882754135,
            9.006068215035624,
            9.001361461927015,
            8.996655623964594,
            8.991950701685589,
            8.987246695628087,
            8.98254360633097,
            8.977841434334149,
            8.973140180178294,
            8.968439844405088,
            8.9637404275569,
            8.959041930177118,
            8.954344352810175,
            8.949647696001024,
            8.944951960295914,
            8.940257146241674,
            8.935563254386198,
            8.930870285278255,
            8.926178239467529,
            8.921487117504583,
            8.916796919940873,
            8.912107647328813,
            8.907419300221692,
            8.902731879173817,
            8.898045384740215,
            8.893359817476997,
            8.888675177941206,
            8.88399146669066,
            8.879308684284245,
            8.874626831281766,
            8.869945908243785,
            8.865265915732131,
            8.860586854309245,
            8.855908724538626,
            8.851231526984808,
            8.846555262213103,
            8.841879930789895,
            8.837205533282498,
            8.832532070259079,
            8.827859542288916,
            8.82318794994209,
            8.818517293789736,
            8.813847574403912,
            8.809178792357633,
            8.804510948224893,
            8.79984404258065,
            8.795178076000877,
            8.79051304906237,
            8.7858489623431,
            8.781185816421917,
            8.776523611878595,
            8.771862349293958,
            8.767202029249919,
            8.762542652329078,
            8.757884219115356,
            8.75322673019339,
            8.748570186149035,
            8.74391458756903,
            8.739259935041115,
            8.734606229154052,
            8.729953470497598,
            8.725301659662522,
            8.720650797240552,
            8.716000883824567,
            8.711351920008262,
            8.706703906386617,
            8.702056843555328,
            8.697410732111308,
            8.69276557265242,
            8.688121365777583,
            8.683478112086792,
            8.678835812180951,
            8.674194466662088,
            8.669554076133265,
            8.664914641198544,
            8.660276162463107,
            8.655638640533079,
            8.651002076015684,
            8.646366469519208,
            8.641731821653003,
            8.637098133027429,
            8.632465404253942,
            8.62783363594505,
            8.62320282871427,
            8.618572983176279,
            8.61394409994683,
            8.60931617964258,
            8.604689222881456,
            8.600063230282496,
            8.595438202465468,
            8.59081414005167,
            8.586191043663192,
            8.581568913923332,
            8.576947751456448,
            8.572327556888006,
            8.567708330844539,
            8.563090073953703,
            8.558472786844243,
            8.553856470146052,
            8.549241124490123,
            8.54462675050846,
            8.540013348834343,
            8.53540092010202,
            8.530789464946999,
            8.526178984005714,
            8.521569477915998,
            8.516960947316576,
            8.512353392847388,
            8.507746815149542,
            8.503141214865297,
            8.498536592637892,
            8.493932949111933,
            8.489330284932997,
            8.48472860074793,
            8.480127897204712,
            8.475528174952355,
            8.470929434641155,
            8.466331676922538,
            8.461734902449138,
            8.457139111874657,
            8.452544305854081,
            8.447950485043409,
            8.443357650100014,
            8.438765801682283,
            8.43417494044992,
            8.42958506706371,
            8.424996182185646,
            8.420408286479011,
            8.415821380608095,
            8.411235465238603,
            8.406650541037271,
            8.40206660867214,
            8.397483668812399,
            8.392901722128485,
            8.388320769292033,
            8.383740810975889,
            8.379161847854153,
            8.374583880602092,
            8.370006909896238,
            8.36543093641438,
            8.360855960835442,
            8.356281983839725,
            8.351709006108655,
            8.347137028324985,
            8.342566051172609,
            8.337996075336754,
            8.333427101503867,
            8.328859130361748,
            8.324292162599228,
            8.319726198906654,
            8.315161239975494,
            8.310597286498538,
            8.306034339169758,
            8.301472398684563,
            8.296911465739566,
            8.292351541032513,
            8.287792625262759,
            8.283234719130677,
            8.27867782333802,
            8.274121938587832,
            8.269567065584516,
            8.26501320503369,
            8.260460357642334,
            8.255908524118702,
            8.25135770517237,
            8.246807901514323,
            8.242259113856724,
            8.237711342913112,
            8.23316458939842,
            8.228618854028813,
            8.224074137521928,
            8.219530440596545,
            8.214987763972992,
            8.210446108372716,
            8.205905474518753,
            8.201365863135386,
            8.19682727494823,
            8.192289710684241,
            8.18775317107181,
            8.183217656840727,
            8.178683168722033,
            8.174149707448189,
            8.169617273753119,
            8.165085868372,
            8.160555492041466,
            8.156026145499641,
            8.151497829485788,
            8.146970544740824,
            8.142444292006921,
            8.137919072027701,
            8.133394885548146,
            8.128871733314826,
            8.124349616075436,
            8.119828534579355,
            8.115308489577297,
            8.11078948182133,
            8.106271512065083,
            8.101754581063492,
            8.097238689573112,
            8.092723838351668,
            8.088210028158603,
            8.083697259754686,
            8.079185533902148,
            8.074674851364684,
            8.07016521290749,
            8.065656619297169,
            8.061149071301848,
            8.056642569691116,
            8.05213711523603,
            8.047632708709084,
            8.043129350884392,
            8.038627042537444,
            8.034125784445267,
            8.029625577386444,
            8.025126422140904,
            8.020628319490266,
            8.016131270217532,
            8.01163527510728,
            8.007140334945616,
            8.002646450520164,
            7.998153622620036,
            7.993661852035945,
            7.98917113956009,
            7.984681485986266,
            7.980192892109767,
            7.97570535872737,
            7.971218886637593,
            7.966733476640385,
            7.962249129537267,
            7.957765846131305,
            7.953283627227262,
            7.948802473631348,
            7.944322386151395,
            7.939843365596765,
            7.935365412778611,
            7.930888528509457,
            7.926412713603522,
            7.921937968876593,
            7.917464295146094,
            7.91299169323111,
            7.9085201639517315,
            7.904049708131245,
            7.899580326593049,
            7.8951120201626495,
            7.8906447896671965,
            7.8861786359355035,
            7.881713559798039,
            7.87724956208685,
            7.872786643635697,
            7.868324805280018,
            7.863864047856793,
            7.859404372204882,
            7.854945779164581,
            7.850488269578012,
            7.846031844288982,
            7.841576504142863,
            7.837122249986879,
            7.832669082669782,
            7.828217003042152,
            7.823766011956263,
            7.819316110266001,
            7.814867298827082,
            7.810419578496884,
            7.805972950134526,
            7.8015274146008595,
            7.797082972758392,
            7.79263962547151,
            7.788197373606248,
            7.783756218030469,
            7.779316159613631,
            7.774877199227147,
            7.77043933774404,
            7.7660025760392655,
            7.7615669149893165,
            7.75713235547271,
            7.752698898369591,
            7.748266544561976,
            7.7438352949335885,
            7.7394051503700405,
            7.734976111758718,
            7.730548179988805,
            7.726121355951317,
            7.721695640539064,
            7.717271034646712,
            7.712847539170753,
            7.708425155009494,
            7.704003883063072,
            7.69958372423352,
            7.695164679424695,
            7.690746749542333,
            7.686329935493948,
            7.681914238189058,
            7.677499658538903,
            7.673086197456779,
            7.668673855857683,
            7.664262634658612,
            7.65985253477843,
            7.65544355713793,
            7.651035702659731,
            7.6466289722684655,
            7.642223366890572,
            7.6378188874545705,
            7.6334155348906805,
            7.629013310131247,
            7.624612214110512,
            7.62021224776463,
            7.615813412031684,
            7.61141570785179,
            7.6070191361669455,
            7.602623697921143,
            7.598229394060395,
            7.593836225532597,
            7.5894441932877355,
            7.585053298277688,
            7.58066354145645,
            7.57627492377986,
            7.571887446205932,
            7.567501109694554,
            7.563115915207644,
            7.5587318637092995,
            7.554348956165458,
            7.549967193544216,
            7.545586576815643,
            7.541207106951922,
            7.536828784927185,
            7.532451611717811,
            7.528075588302075,
            7.5237007156603255,
            7.519326994775081,
            7.514954426630954,
            7.510583012214557,
            7.506212752514653,
            7.50184364852214,
            7.4974757012299245,
            7.49310891163309,
            7.488743280728944,
            7.4843788095167,
            7.4800154989979,
            7.47565335017616,
            7.471292364057186,
            7.466932541648934,
            7.462573883961514,
            7.45821639200705,
            7.453860066800058,
            7.449504909357095,
            7.4451509206969195,
            7.440798101840496,
            7.436446453811057,
            7.432095977633933,
            7.4277466743366825,
            7.423398544949125,
            7.419051590503311,
            7.414705812033461,
            7.410361210576117,
            7.406017787170003,
            7.401675542856077,
            7.3973344786776325,
            7.392994595680193,
            7.3886558949115,
            7.384318377421645,
            7.37998204426296,
            7.375646896490121,
            7.37131293516006,
            7.366980161332006,
            7.362648576067544,
            7.3583181804305,
            7.35398897548712,
            7.349660962305981,
            7.345334141957933,
            7.341008515516136,
            7.336684084056239,
            7.332360848656178,
            7.328038810396269,
            7.323717970359114,
            7.319398329629418,
            7.3150798892956646,
            7.310762650447073,
            7.30644661417596,
            7.302131781577,
            7.297818153747236,
            7.293505731786222,
            7.289194516795897,
            7.284884509880696,
            7.280575712147376,
            7.276268124705292,
            7.271961748666179,
            7.2676565851442705,
            7.2633526352562745,
            7.25904990012144,
            7.254748380861355,
            7.2504480786002965,
            7.246148994464861,
            7.241851129584348,
            7.237554485090441,
            7.233259062117423,
            7.228964861802076,
            7.224671885283808,
            7.220380133704458,
            7.216089608208497,
            7.211800309942985,
            7.207512240057494,
            7.20322539970427,
            7.198939790038083,
            7.194655412216325,
            7.19037226739905,
            7.186090356748775,
            7.1818096814308445,
            7.1775302426130265,
            7.173252041465918,
            7.168975079162689,
            7.164699356879104,
            7.160424875793755,
            7.1561516370877065,
            7.151879641944871,
            7.147608891551746,
            7.14333938709767,
            7.139071129774286,
            7.134804120776583,
            7.130538361301806,
            7.126273852550054,
            7.122010595724203,
            7.117748592029899,
            7.1134878426754025,
            7.1092283488719445,
            7.104970111833326,
            7.100713132776261,
            7.096457412920239,
            7.092202953487536,
            7.0879497557032245,
            7.083697820795163,
            7.079447149994113,
            7.075197744533621,
            7.070949605650133,
            7.066702734582856,
            7.0624571325738525,
            7.058212800868209,
            7.0539697407137645,
            7.049727953361227,
            7.04548744006429,
            7.041248202079482,
            7.03701024066626,
            7.0327735570870695,
            7.0285381526072035,
            7.024304028494956,
            7.020071186021469,
            7.015839626461003,
            7.01160935109066,
            7.007380361190603,
            7.003152658043926,
            6.998926242936725,
            6.994701117158831,
            6.99047728200115,
            6.986254738759453,
            6.982033488731895,
            6.977813533219726,
            6.973594873527263,
            6.969377510961862,
            6.965161446833971,
            6.960946682457066,
            6.9567332191478295,
            6.952521058225937,
            6.9483102010142215,
            6.944100648838658,
            6.939892403028324,
            6.935685464915423,
            6.931479835835379,
            6.9272755171266684,
            6.923072510131043,
            6.918870816193387,
            6.91467043666179,
            6.910471372887553,
            6.906273626225174,
            6.902077198032351,
            6.897882089670073,
            6.893688302502476,
            6.88949583789708,
            6.885304697224545,
            6.88111488185889,
            6.876926393177367,
            6.87273923256055,
            6.868553401392321,
            6.864368901059819,
            6.86018573295358,
            6.856003898467463,
            6.851823398998645,
            6.847644235947695,
            6.843466410718492,
            6.839289924718396,
            6.835114779358051,
            6.830940976051529,
            6.826768516216376,
            6.822597401273494,
            6.81842763264722,
            6.814259211765362,
            6.810092140059179,
            6.805926418963439,
            6.8017620499162526,
            6.7975990343593455,
            6.793437373737904,
            6.789277069500623,
            6.785118123099732,
            6.780960535990995,
            6.776804309633637,
            6.7726494454905835,
            6.768495945028213,
            6.764343809716538,
            6.760193041029181,
            6.756043640443257,
            6.751895609439617,
            6.74774894950272,
            6.743603662120578,
            6.73945974878489,
            6.735317210991087,
            6.731176050238184,
            6.727036268028939,
            6.72289786586972,
            6.718760845270744,
            6.714625207745797,
            6.710490954812465,
            6.706358087992106,
            6.702226608809785,
            6.698096518794395,
            6.693967819478506,
            6.689840512398583,
            6.685714599094829,
            6.681590081111329,
            6.6774669599959,
            6.673345237300294,
            6.669224914580119,
            6.665105993394774,
            6.660988475307546,
            6.656872361885664,
            6.652757654700291,
            6.6486443553263985,
            6.644532465343023,
            6.640421986332941,
            6.636312919883125,
            6.632205267584358,
            6.628099031031446,
            6.623994211823227,
            6.619890811562462,
            6.61578883185601,
            6.611688274314752,
            6.6075891405535705,
            6.60349143219144,
            6.599395150851411,
            6.5953002981606375,
            6.5912068757503315,
            6.587114885255844,
            6.583024328316645,
            6.578935206576355,
            6.5748475216827185,
            6.570761275287682,
            6.566676469047363,
            6.562593104622092,
            6.5585111836760674,
            6.554430707878586,
            6.550351678902379,
            6.546274098424669,
            6.54219796812695,
            6.538123289694989,
            6.534050064818839,
            6.529978295192888,
            6.525907982515831,
            6.521839128490677,
            6.517771734824805,
            6.513705803229963,
            6.509641335422256,
            6.505578333122204,
            6.5015167980547375,
            6.4974567319491605,
            6.493398136539267,
            6.4893410135632665,
            6.48528536476389,
            6.481231191888276,
            6.477178496688068,
            6.473127280919477,
            6.469077546343225,
            6.465029294724499,
            6.460982527833144,
            6.456937247443465,
            6.452893455334473,
            6.448851153289695,
            6.444810343097307,
            6.440771026550084,
            6.436733205445507,
            6.432696881585673,
            6.428662056777341,
            6.424628732832021,
            6.420596911565867,
            6.4165665947998125,
            6.4125377843595075,
            6.408510482075351,
            6.404484689782515,
            6.400460409320994,
            6.396437642535499,
            6.392416391275705,
            6.388396657395924,
            6.384378442755537,
            6.380361749218631,
            6.3763465786542675,
            6.372332932936351,
            6.36832081394373,
            6.364310223560161,
            6.3603011636743965,
            6.3562936361801725,
            6.352287642976121,
            6.348283185965912,
            6.344280267058278,
            6.340278888166903,
            6.336279051210608,
            6.3322807581132,
            6.32828401080366,
            6.324288811215976,
            6.320295161289315,
            6.316303062967937,
            6.31231251820134,
            6.308323528944083,
            6.3043360971559865,
            6.300350224802045,
            6.296365913852449,
            6.292383166282712,
            6.288401984073546,
            6.2844223692109376,
            6.2804443236861776,
            6.276467849495881,
            6.272492948641958,
            6.268519623131703,
            6.264547874977765,
            6.2605777061981405,
            6.256609118816281,
            6.252642114861032,
            6.248676696366654,
            6.2447128653729544,
            6.240750623925071,
            6.23678997407377,
            6.23283091787524,
            6.228873457391243,
            6.224917594689064,
            6.2209633318415865,
            6.217010670927301,
            6.213059614030209,
            6.209110163240026,
            6.205162320652086,
            6.201216088367356,
            6.197271468492553,
            6.193328463140031,
            6.189387074427871,
            6.185447304479946,
            6.181509155425812,
            6.177572629400888,
            6.1736377285463115,
            6.169704455009109,
            6.165772810942081,
            6.161842798503964,
            6.157914419859295,
            6.153987677178545,
            6.150062572638102,
            6.146139108420284,
            6.14221728671338,
            6.138297109711649,
            6.13437857961536,
            6.130461698630794,
            6.126546468970275,
            6.122632892852168,
            6.118720972500942,
            6.114810710147177,
            6.1109021080275605,
            6.106995168384909,
            6.103089893468211,
            6.099186285532702,
            6.095284346839725,
            6.091384079656934,
            6.087485486258157,
            6.083588568923611,
            6.079693329939635,
            6.075799771599026,
            6.071907896200884,
            6.068017706050614,
            6.064129203460045,
            6.060242390747416,
            6.05635727023736,
            6.052473844260957,
            6.04859211515577,
            6.0447120852658545,
            6.040833756941735,
            6.036957132540531,
            6.03308221442587,
            6.029209004968014,
            6.025337506543736,
            6.021467721536495,
            6.017599652336393,
            6.013733301340241,
            6.009868670951451,
            6.006005763580175,
            6.002144581643353,
            5.998285127564665,
            5.9944274037745435,
            5.990571412710261,
            5.986717156815939,
            5.982864638542494,
            5.979013860347756,
            5.9751648246964955,
            5.971317534060315,
            5.967471990917868,
            5.963628197754693,
            5.959786157063404,
            5.9559458713435465,
            5.952107343101865,
            5.9482705748519615,
            5.9444355691147095,
            5.940602328418032,
            5.936770855296975,
            5.932941152293802,
            5.929113221957911,
            5.925287066846013,
            5.921462689521933,
            5.91764009255685,
            5.913819278529235,
            5.910000250024853,
            5.906183009636805,
            5.902367559965546,
            5.898553903618995,
            5.894742043212409,
            5.890931981368525,
            5.887123720717311,
            5.88331726389695,
            5.879512613552421,
            5.87570977233649,
            5.87190874290952,
            5.868109527939456,
            5.8643121301018315,
            5.860516552079944,
            5.856722796564601,
            5.852930866254463,
            5.849140763855876,
            5.84535249208292,
            5.841566053657474,
            5.837781451309257,
            5.833998687775785,
            5.830217765802452,
            5.826438688142581,
            5.822661457557356,
            5.81888607681596,
            5.815112548695519,
            5.811340875981192,
            5.8075710614661515,
            5.8038031079516115,
            5.800037018246919,
            5.796272795169484,
            5.792510441544909,
            5.7887499602068955,
            5.784991353997426,
            5.781234625766665,
            5.777479778373044,
            5.773726814683271,
            5.769975737572351,
            5.766226549923702,
            5.762479254628995,
            5.758733854588412,
            5.754990352710515,
            5.751248751912282,
            5.747509055119289,
            5.743771265265518,
            5.740035385293535,
            5.736301418154503,
            5.732569366808158,
            5.728839234222887,
            5.725111023375756,
            5.721384737252468,
            5.717660378847513,
            5.713937951164103,
            5.710217457214241,
            5.706498900018771,
            5.702782282607304,
            5.699067608018428,
            5.695354879299569,
            5.691644099507114,
            5.687935271706407,
            5.684228398971774,
            5.680523484386648,
            5.676820531043437,
            5.6731195420436835,
            5.669420520498008,
            5.6657234695262835,
            5.6620283922574615,
            5.658335291829779,
            5.654644171390695,
            5.650955034096958,
            5.64726788311465,
            5.643582721619154,
            5.63989955279529,
            5.636218379837235,
            5.632539205948633,
            5.628862034342592,
            5.625186868241737,
            5.621513710878274,
            5.617842565493902,
            5.6141734353399935,
            5.610506323677526,
            5.606841233777164,
            5.603178168919286,
            5.599517132393971,
            5.595858127501127,
            5.592201157550424,
            5.588546225861411,
            5.5848933357634625,
            5.581242490595898,
            5.577593693708001,
            5.5739469484589685,
            5.5703022582180415,
            5.566659626364537,
            5.563019056287772,
            5.559380551387278,
            5.555744115072637,
            5.552109750763698,
            5.548477461890452,
            5.544847251893211,
            5.541219124222538,
            5.537593082339355,
            5.533969129714857,
            5.530347269830747,
            5.526727506179092,
            5.523109842262428,
            5.519494281593791,
            5.515880827696802,
            5.512269484105594,
            5.508660254364937,
            5.505053142030255,
            5.501448150667625,
            5.497845283853887,
            5.494244545176574,
            5.49064593823409,
            5.4870494666355585,
            5.483455134001086,
            5.479862943961654,
            5.476272900159084,
            5.472685006246281,
            5.469099265887159,
            5.465515682756619,
            5.4619342605407075,
            5.458355002936543,
            5.454777913652481,
            5.451202996408033,
            5.44763025493395,
            5.444059692972255,
            5.440491314276309,
            5.436925122610835,
            5.433361121751913,
            5.429799315487092,
            5.4262397076153315,
            5.4226823019472015,
            5.419127102304698,
            5.4155741125215116,
            5.412023336442881,
            5.408474777925751,
            5.404928440838758,
            5.401384329062298,
            5.397842446488513,
            5.394302797021381,
            5.3907653845767785,
            5.387230213082422,
            5.383697286478019,
            5.380166608715254,
            5.376638183757798,
            5.373112015581422,
            5.369588108173987,
            5.366066465535477,
            5.362547091678088,
            5.359029990626236,
            5.355515166416581,
            5.352002623098111,
            5.348492364732155,
            5.344984395392416,
            5.341478719165036,
            5.337975340148636,
            5.334474262454344,
            5.330975490205818,
            5.327479027539321,
            5.323984878603816,
            5.320493047560822,
            5.317003538584686,
            5.313516355862442,
            5.310031503594005,
            5.306548985992041,
            5.30306880728236,
            5.299590971703162,
            5.296115483506133,
            5.292642346955804,
            5.2891715663297045,
            5.285703145918568,
            5.2822370900262055,
            5.278773402969639,
            5.275312089079125,
            5.271853152698167,
            5.268396598183618,
            5.264942429905679,
            5.2614906522479306,
            5.25804126960747,
            5.254594286394765,
            5.25114970703393,
            5.2477075359626335,
            5.244267777632116,
            5.240830436507357,
            5.237395517066971,
            5.233963023803374,
            5.230532961222793,
            5.227105333845261,
            5.223680146204693,
            5.2202574028490085,
            5.2168371083400045,
            5.213419267253564,
            5.210003884179629,
            5.206590963722252,
            5.2031805104996165,
            5.199772529144115,
            5.196367024302412,
            5.192964000635439,
            5.189563462818498,
            5.186165415541211,
            5.182769863507703,
            5.179376811436505,
            5.175986264060714,
            5.17259822612794,
            5.169212702400485,
            5.165829697655241,
            5.162449216683795,
            5.1590712642925505,
            5.155695845302599,
            5.152322964550014,
            5.148952626885601,
            5.145584837175213,
            5.142219600299634,
            5.138856921154666,
            5.135496804651207,
            5.132139255715271,
            5.128784279288005,
            5.125431880325817,
            5.122082063800327,
            5.118734834698469,
            5.1153901980225385,
            5.112048158790266,
            5.108708722034731,
            5.105371892804603,
            5.102037676164025,
            5.098706077192758,
            5.095377100986198,
            5.092050752655415,
            5.08872703732717,
            5.085405960144044,
            5.082087526264441,
            5.078771740862615,
            5.075458609128732,
            5.072148136268914,
            5.068840327505333,
            5.0655351880761925,
            5.062232723235792,
            5.058932938254606,
            5.055635838419296,
            5.0523414290327935,
            5.049049715414288,
            5.045760702899337,
            5.04247439683989,
            5.0391908026043355,
            5.0359099255775295,
            5.032631771160884,
            5.029356344772371,
            5.026083651846628,
            5.022813697834814,
            5.019546488205153,
            5.01628202844236,
            5.0130203240480204,
            5.009761380540606,
            5.006505203455506,
            5.003251798345093,
            5.000001170778697,
            4.996753326342769,
            4.993508270640832,
            4.990266009293568,
            4.987026547938842,
            4.983789892231807,
            4.980556047844856,
            4.977325020467797,
            4.97409681580777,
            4.970871439589394,
            4.967648897554727,
            4.96442919546341,
            4.961212339092638,
            4.957998334237243,
            4.954787186709727,
            4.9515789023403,
            4.948373486977001,
            4.945170946485599,
            4.941971286749804,
            4.93877451367118,
            4.935580633169297,
            4.932389651181699,
            4.929201573663983,
            4.926016406589852,
            4.9228341559511835,
            4.919654827757965,
            4.916478428038519,
            4.913304962839378,
            4.9101344382254615,
            4.906966860280014,
            4.903802235104751,
            4.900640568819827,
            4.897481867563908,
            4.894326137494265,
            4.891173384786709,
            4.888023615635757,
            4.88487683625462,
            4.881733052875211,
            4.878592271748277,
            4.875454499143372,
            4.872319741348947,
            4.869188004672362,
            4.866059295439939,
            4.862933619997035,
            4.859810984708046,
            4.8566913959564815,
            4.853574860144989,
            4.8504613836954125,
            4.847350973048805,
            4.844243634665527,
            4.84113937502524,
            4.838038200626988,
            4.8349401179891975,
            4.831845133649765,
            4.828753254166025,
            4.825664486114958,
            4.822578836092987,
            4.8194963107162545,
            4.816416916620495,
            4.813340660461221,
            4.810267548913596,
            4.807197588672619,
            4.804130786453131,
            4.801067148989787,
            4.798006683037205,
            4.7949493953698825,
            4.791895292782359,
            4.788844382089163,
            4.785796670124927,
            4.782752163744323,
            4.779710869822236,
            4.776672795253674,
            4.773637946953904,
            4.7706063318584215,
            4.767577956923035,
            4.764552829123862,
            4.761530955457415,
            4.758512342940583,
            4.755496998610719,
            4.752484929525636,
            4.749476142763651,
            4.746470645423657,
            4.743468444625104,
            4.7404695475080745,
            4.737473961233272,
            4.734481692982116,
            4.731492749956726,
            4.728507139379989,
            4.725524868495518,
            4.72254594456783,
            4.719570374882181,
            4.716598166744813,
            4.713629327482785,
            4.710663864444134,
            4.707701784997865,
            4.704743096533982,
            4.70178780646349,
            4.698835922218464,
            4.69588745125207,
            4.6929424010385645,
            4.690000779073327,
            4.68706259287294,
            4.684127849975155,
            4.68119655793891,
            4.678268724344415,
            4.675344356793146,
            4.6724234629077355,
            4.669506050332389,
            4.666592126732414,
            4.663681699794564,
            4.660774777226928,
            4.657871366759009,
            4.654971476141736,
            4.652075113147444,
            4.649182285569959,
            4.646293001224522,
            4.643407267947904,
            4.6405250935983755,
            4.6376464860557185,
            4.634771453221281,
            4.63190000301783,
            4.629032143389925,
            4.626167882303516,
            4.623307227746216,
            4.62045018772723,
            4.617596770277363,
            4.614746983449083,
            4.611900835316439,
            4.609058333975143,
            4.606219487542574,
            4.603384304157712,
            4.600552791981278,
            4.597724959195584,
            4.5949008140046725,
            4.592080364634203,
            4.589263619331606,
            4.586450586365802,
            4.583641274027624,
            4.580835690629461,
            4.578033844505384,
            4.575235744011153,
            4.5724413975242015,
            4.569650813443633,
            4.566864000190222,
            4.56408096620639,
            4.561301719956229,
            4.558526269925447,
            4.555754624621396,
            4.552986792573086,
            4.550222782331073,
            4.547462602467585,
            4.544706261576387,
            4.541953768272843,
            4.539205131193864,
            4.536460358997895,
            4.533719460364918,
            4.530982443996404,
            4.5282493186153125,
            4.525520092966067,
            4.522794775814536,
            4.520073375948006,
            4.517355902175039,
            4.51464236332574,
            4.51193276825145,
            4.509227125824809,
            4.506525444939751,
            4.503827734511455,
            4.501134003476295,
            4.498444260791803,
            4.49575851543666,
            4.49307677641066,
            4.49039905273465,
            4.487725353450484,
            4.485055687620926,
            4.482390064329889,
            4.479728492681898,
            4.477070981802478,
            4.474417540837928,
            4.471768178955323,
            4.469122905342173,
            4.46648172920703,
            4.463844659778784,
            4.461211706306848,
            4.458582878061181,
            4.4559581843321014,
            4.453337634430276,
            4.450721237686672,
            4.448109003452454,
            4.44550094109893,
            4.442897060017544,
            4.440297369619664,
            4.437701879336658,
            4.435110598619725,
            4.432523536939854,
            4.429940703787771,
            4.42736210867378,
            4.424787761127732,
            4.422217670699057,
            4.419651846956374,
            4.417090299487703,
            4.414533037900199,
            4.4119800718201905,
            4.40943141089296,
            4.406887064782705,
            4.404347043172452,
            4.401811355763887,
            4.399280012277438,
            4.396753022451845,
            4.394230396044361,
            4.391712142830509,
            4.389198272603912,
            4.386688795176355,
            4.384183720377469,
            4.381683058054735,
            4.3791868180733164,
            4.376695010315972,
            4.3742076446828575,
            4.371724731091478,
            4.3692462794765,
            4.366772299789628,
            4.36430280199949,
            4.361837796091451,
            4.359377292067521,
            4.356921299946178,
            4.354469829762219,
            4.35202289156664,
            4.34958049542642,
            4.347142651424432,
            4.344709369659264,
            4.342280660245011,
            4.339856533311168,
            4.337436999002394,
            4.3350220674784845,
            4.332611748913986,
            4.330206053498197,
            4.327804991434892,
            4.325408572942171,
            4.323016808252243,
            4.32062970761131,
            4.318247281279262,
            4.315869539529581,
            4.313496492649097,
            4.311128150937772,
            4.308764524708517,
            4.3064056242869775,
            4.304051460011321,
            4.301702042232001,
            4.299357381311562,
            4.297017487624397,
            4.294682371556544,
            4.292352043505444,
            4.290026513879672,
            4.287705793098714,
            4.285389891592813,
            4.283078819802593,
            4.280772588178894,
            4.278471207182443,
            4.276174687283697,
            4.273883038962492,
            4.271596272707856,
            4.269314399017657,
            4.267037428398391,
            4.264765371364882,
            4.262498238440018,
            4.26023604015442,
            4.257978787046228,
            4.255726489660768,
            4.253479158550161,
            4.251236804273229,
            4.248999437395,
            4.246767068486498,
            4.244539708124368,
            4.242317366890624,
            4.24010005537225,
            4.237887784160959,
            4.235680563852743,
            4.233478405047659,
            4.231281318349407,
            4.2290893143650115,
            4.22690240370445,
            4.22472059698033,
            4.222543904807501,
            4.220372337802699,
            4.2182059065841875,
            4.216044621771338,
            4.213888493984305,
            4.211737533843614,
            4.209591751969738,
            4.207451158982794,
            4.2053157655020295,
            4.20318558214549,
            4.2010606195296,
            4.19894088826874,
            4.19682639897478,
            4.194717162256735,
            4.192613188720297,
            4.190514488967317,
            4.188421073595519,
            4.1863329531979305,
            4.184250138362467,
            4.182172639671483,
            4.180100467701274,
            4.1780336330216405,
            4.17597214619539,
            4.173916017777876,
            4.171865258316487,
            4.169819878350134,
            4.167779888408829,
            4.165745299013075,
            4.163716120673451,
            4.161692363890021,
            4.159674039151832,
            4.157661156936432,
            4.155653727709265,
            4.153651761923153,
            4.151655270017772,
            4.1496642624190585,
            4.147678749538682,
            4.145698741773472,
            4.143724249504805,
            4.141755283098094,
            4.139791852902154,
            4.137833969248594,
            4.135881642451288,
            4.133934882805698,
            4.131993700588303,
            4.130058106055964,
            4.128128109445304,
            4.1262037209720654,
            4.124284950830489,
            4.122371809192672,
            4.12046430620786,
            4.118562452001896,
            4.116666256676437,
            4.1147757303083505,
            4.112890882949021,
            4.111011724623659,
            4.109138265330613,
            4.107270515040664,
            4.105408483696296,
            4.10355218121104,
            4.101701617468688,
            4.099856802322616,
            4.0980177455949995,
            4.096184457076093,
            4.094356946523511,
            4.092535223661402,
            4.09071929817975,
            4.088909179733537,
            4.087104877942044,
            4.085306402387994,
            4.0835137626167555,
            4.081726968135625,
            4.079946028412911,
            4.078170952877184,
            4.076401750916427,
            4.074638431877231,
            4.072881005063908,
            4.071129479737678,
            4.06938386511581,
            4.067644170370773,
            4.0659104046293235,
            4.064182576971682,
            4.06246069643059,
            4.0607447719905085,
            4.059034812586584,
            4.0573308271038755,
            4.055632824376349,
            4.053940813186006,
            4.052254802261924,
            4.050574800279336,
            4.048900815858668,
            4.047232857564596,
            4.0455709339050845,
            4.043915053330429,
            4.042265224232245,
            4.040621454942536,
            4.038983753732644,
            4.0373521288122936,
            4.035726588328591,
            4.034107140364967,
            4.032493792940158,
            4.030886554007249,
            4.029285431452555,
            4.027690433094596,
            4.026101566683082,
            4.024518839897817,
            4.022942260347633,
            4.021371835569336,
            4.019807573026597,
            4.018249480108904,
            4.016697564130436,
            4.015151832328936,
            4.013612291864656,
            4.012078949819196,
            4.010551813194402,
            4.009030888911226,
            4.007516183808584,
            4.006007704642192,
            4.004505458083453,
            4.003009450718268,
            4.001519689045866,
            4.000036179477654,
            3.9985589283359944,
            3.997087941853061,
            3.9956232261696303,
            3.994164787333854,
            3.99271263130008,
            3.9912667639276567,
            3.9898271909796494,
            3.9883939181216674,
            3.9869669509206345,
            3.9855462948434637,
            3.9841319552559797,
            3.982723937421484,
            3.9813222464996265,
            3.979926887545051,
            3.9785378655062225,
            3.9771551852240825,
            3.9757788514307855,
            3.9744088687484322,
            3.9730452416877555,
            3.971687974646851,
            3.9703370719098436,
            3.9689925376456188,
            3.9676543759065046,
            3.9663225906269304,
            3.964997185622142,
            3.963678164586863,
            3.9623655310939636,
            3.9610592885931446,
            3.959759440409589,
            3.9584659897426278,
            3.9571789396643946,
            3.955898293118507,
            3.9546240529186636,
            3.9533562217473404,
            3.952094802154408,
            3.9508397965558086,
            3.9495912072321344,
            3.948349036327331,
            3.947113285847297,
            3.945883957658522,
            3.9446610534867332,
            3.9434445749154996,
            3.9422345233848723,
            3.9410309001900123,
            3.9398337064798437,
            3.9386429432556325,
            3.9374586113696557,
            3.9362807115237577,
            3.935109244268074,
            3.933944209999587,
            3.932785608960763,
            3.931633441238193,
            3.9304877067612076,
            3.9293484053005208,
            3.928215536466823,
            3.927089099709487,
            3.9259690943151,
            3.924855519406192,
            3.9237483739398287,
            3.92264765670626,
            3.9215533663275455,
            3.920465501256246,
            3.9193840597740572,
            3.9183090399904206,
            3.9172404398412706,
            3.91617825708762,
            3.9151224893142746,
            3.914073133928499,
            3.913030188158682,
            3.91199364905304,
            3.9109635134783143,
            3.9099397781184315,
            3.908922439473281,
            3.9079114938573727,
            3.90690693739855,
            3.90590876603679,
            3.9049169755228528,
            3.903931561417104,
            3.9029525190882226,
            3.90197984371199,
            3.9010135302700646,
            3.900053573548742,
            3.899099968137803,
            3.898152708429257,
            3.897211788616248,
            3.896277202691792,
            3.895348944447683,
            3.8944270074733347,
            3.893511385154638,
            3.8926020706728703,
            3.8916990570035725,
            3.890802336915478,
            3.8899119029694176,
            3.8890277475172828,
            3.888149862700985,
            3.887278240451423,
            3.8864128724874756,
            3.8855537503150144,
            3.8847008652259474,
            3.8838542082972274,
            3.8830137703899426,
            3.8821795421484,
            3.8813515139992347,
            3.8805296761504993,
            3.8797140185908527,
            3.8789045310886925,
            3.878101203191364,
            3.877304024224362,
            3.8765129832905476,
            3.8757280692694263,
            3.8749492708164053,
            3.8741765763621303,
            3.8734099741117505,
            3.872649452044362,
            3.8718949979123027,
            3.8711465992405922,
            3.8704042433263464,
            3.8696679172382864,
            3.8689376078161493,
            3.8682133016702704,
            3.867494985181076,
            3.8667826444986857,
            3.8660762655425085,
            3.8653758340008753,
            3.8646813353306766,
            3.8639927547571196,
            3.8633100772733977,
            3.862633287640454,
            3.8619623703868315,
            3.861297309808415,
            3.860638089968363,
            3.8599846946969523,
            3.859337107591542,
            3.8586953120165215,
            3.8580592911033165,
            3.85742902775042,
            3.856804504623482,
            3.856185704155414,
            3.855572608546523,
            3.8549651997647434,
            3.854363459545818,
            3.853767369393591,
            3.8531769105803275,
            3.852592064147034,
            3.8520128109038576,
            3.8514391314305234,
            3.8508710060768103,
            3.850308414963062,
            3.84975133798073,
            3.8491997547930135,
            3.848653644835452,
            3.8481129873166737,
            3.8475777612190596,
            3.8470479452996025,
            3.846523518090673,
            3.8460044579009,
            3.845490742816103,
            3.844982350700251,
            3.8444792591964547,
            3.843981445728049,
            3.8434888874996727,
            3.8430015614984456,
            3.842519444495139,
            3.8420425130454676,
            3.8415707434913426,
            3.841104111962249,
            3.840642594376614,
            3.8401861664433032,
            3.8397348036630525,
            3.8392884813300743,
            3.8388471745336195,
            3.8384108581596146,
            3.8379795068924136,
            3.8375530952164634,
            3.837131597418196,
            3.836714987587816,
            3.8363032396212295,
            3.835896327221965,
            3.8354942239032446,
            3.835096902989978,
            3.8347043376208965,
            3.8343165007507247,
            3.8339333651523586,
            3.83355490341917,
            3.833181087967279,
            3.832811891037974,
            3.832447284700067,
            3.8320872408524296,
            3.83173173122645,
            3.83138072738866,
            3.831034200743307,
            3.8306921225350794,
            3.8303544638518083,
            3.830021195627207,
            3.8296922886437796,
            3.829367713535595,
            3.8290474407913053,
            3.82873144075706,
            3.82841968363953,
            3.8281121395090345,
            3.8278087783025754,
            3.8275095698270722,
            3.827214483762577,
            3.8269234896654654,
            3.8266365569718084,
            3.8263536550007333,
            3.826074752957767,
            3.825799819938309,
            3.825528824931137,
            3.825261736821899,
            3.824998524396725,
            3.8247391563458066,
            3.8244836012670804,
            3.824231827669902,
            3.823983803978813,
            3.823739498537276,
            3.823498879611524,
            3.823261915394405,
            3.8230285740092596,
            3.8227988235138537,
            3.822572631904297,
            3.822349967119131,
            3.8221307970432403,
            3.8219150895119816,
            3.821702812315238,
            3.8214939332015523,
            3.8212884198822694,
            3.8210862400356835,
            3.8208873613112697,
            3.8206917513339005,
            3.8204993777080496,
            3.820310208022146,
            3.8201242098527532,
            3.8199413507689974,
            3.8197615983368025,
            3.819584920123283,
            3.819411283701107,
            3.8192406566528336,
            3.819073006575367,
            3.818908301084294,
            3.818746507818351,
            3.8185875944437897,
            3.8184315286588606,
            3.8182782781982105,
            3.8181278108373347,
            3.8179800943970283,
            3.817835096747812,
            3.8176927858143594,
            3.8175531295799954,
            3.8174160960910593,
            3.81728165346142,
            3.817149769876815,
            3.8170204135993386,
            3.816893552971787,
            3.8167691564221085,
            3.816647192467755,
            3.81652762972005,
            3.8164104368885443,
            3.8162955827853313,
            3.816183036329384,
            3.816072766550807,
            3.815964742595155,
            3.8158589337276214,
            3.8157553093372423,
            3.815653838941118,
            3.8155544921885687,
            3.815457238865207,
            3.8153620488970486,
            3.8152688923545637,
            3.8151777394566833,
            3.815088560574753,
            3.815001326236497,
            3.8149160071298778,
            3.8148325741069296,
            3.8147509981875984,
            3.81467125056343,
            3.8145933026012977,
            3.8145171258470527,
            3.8144426920291084,
            3.814369973061972,
            3.8142989410497368,
            3.8142295682894902,
            3.8141618272746953,
            3.8140956906984704,
            3.8140311314568622,
            3.8139681226519797,
            3.8139066375951303,
            3.8138466498098555,
            3.8137881330349215,
            3.81373106122718,
            3.8136754085644533,
            3.813621149448258,
            3.813568258506482,
            3.813516710596054,
            3.813466480805412,
            3.8134175444570015,
            3.8133698771096403,
            3.8133234545607926,
            3.8132782528488347,
            3.8132342482551675,
            3.813191417306243,
            3.8131497367755762,
            3.8131091836856075,
            3.813069735309503,
            3.8130313691728515,
            3.812994063055319,
            3.812957794992175,
            3.8129225432757194,
            3.812888286456677,
            3.8128550033454456,
            3.812822673013268,
            3.812791274793343,
            3.812760788281815,
            3.812731193338679,
            3.812702470088605,
            3.8126745989216424,
            3.8126475604938674
        ],
        [
            452.00118288408015,
            451.8982719148142,
            451.7953487926334,
            451.6924135168693,
            451.58946607930267,
            451.4865064768458,
            451.38353470139765,
            451.28055074745316,
            451.1775546095656,
            451.07454628488347,
            450.971525765544,
            450.868493043743,
            450.7654481193431,
            450.6623909821238,
            450.55932162699804,
            450.45624004893523,
            450.35314624550125,
            450.25004020671673,
            450.14692192773384,
            450.04379140376284,
            449.9406486300759,
            449.83749359693627,
            449.7343263048048,
            449.6311467440662,
            449.527954910234,
            449.4247507963498,
            449.3215343980483,
            449.21830570849403,
            449.1150647234429,
            449.01181143871355,
            448.90854584258847,
            448.80526793607345,
            448.7019777101058,
            448.5986751582183,
            448.4953602765359,
            448.3920330587145,
            448.2886934984715,
            448.1853415921174,
            448.08197733349414,
            447.97860071397486,
            447.8752117300566,
            447.7718103757678,
            447.6683966452001,
            447.56497053250695,
            447.4615320319059,
            447.3580811376756,
            447.2546178466878,
            447.1511421482889,
            447.04765403947636,
            446.9441535122536,
            446.8406405662734,
            446.73711518860557,
            446.63357737903186,
            446.53002712980793,
            446.42646443578207,
            446.3228892893394,
            446.2193016854564,
            446.11570161917376,
            446.01208908306853,
            445.9084640723089,
            445.8048265821294,
            445.70117660529894,
            445.59751413717964,
            445.4938391706713,
            445.39015169873716,
            445.2864517194615,
            445.1827392234103,
            445.0790142062707,
            444.97527666126626,
            444.8715265842137,
            444.7677639684679,
            444.66398880492267,
            444.56020109464396,
            444.45640082360427,
            444.3525879930005,
            444.24876259399,
            444.1449246177967,
            444.0410740632877,
            443.9372109243458,
            443.8333351898679,
            443.72944685891935,
            443.6255459255823,
            443.52163237895496,
            443.41770622082623,
            443.31376743790383,
            443.2098160270614,
            443.10585198271446,
            443.00187529934624,
            442.8978859715073,
            442.7938839912909,
            442.6898693533813,
            442.58584205253305,
            442.4818020810417,
            442.37774943379594,
            442.27368410575247,
            442.16960609193455,
            442.0655153823888,
            441.96141197479864,
            441.85729585934774,
            441.75316703385585,
            441.64902549116675,
            441.54487122671435,
            441.4407042309573,
            441.3365244994684,
            441.23233202536693,
            441.128126806885,
            441.02390883223626,
            440.9196780972706,
            440.81543459790544,
            440.7111783276078,
            440.6069092773919,
            440.50262744338573,
            440.39833281926497,
            440.2940253987761,
            440.1897051782559,
            440.08537214655007,
            439.9810263026569,
            439.8766676380831,
            439.7722961444076,
            439.6679118208395,
            439.56351465657815,
            439.45910464845576,
            439.3546817883335,
            439.25024607066524,
            439.1457974899756,
            439.0413360408604,
            438.93686171294905,
            438.83237450601956,
            438.72787440984433,
            438.62336142182534,
            438.51883553188014,
            438.41429673503626,
            438.3097450263925,
            438.20518039860247,
            438.100602844392,
            437.99601235907886,
            437.8914089380509,
            437.7867925742534,
            437.68216325818616,
            437.5775209879747,
            437.47286575426574,
            437.36819755281346,
            437.26351637441206,
            437.15882221747995,
            437.0541150729588,
            436.94939493438,
            436.8446617978667,
            436.73991565458203,
            436.635156498281,
            436.53038432279214,
            436.425599124535,
            436.3208008949709,
            436.21598962815256,
            436.1111653182066,
            436.0063279568201,
            435.90147754078583,
            435.7966140619405,
            435.6917375147122,
            435.58684789108787,
            435.4819451881625,
            435.3770293955596,
            435.2721005105242,
            435.1671585253474,
            435.0622034323965,
            434.95723522662973,
            434.8522539030813,
            434.747259451834,
            434.64225187058804,
            434.5372311495797,
            434.43219728414994,
            434.32715026720206,
            434.22209009423045,
            434.1170167557793,
            434.0119302474984,
            433.9068305625996,
            433.801717694374,
            433.69659163870176,
            433.591452384004,
            433.4862999288306,
            433.38113426678296,
            433.2759553865157,
            433.17076328681384,
            433.0655579590009,
            432.9603393944815,
            432.85510759227395,
            432.7498625414273,
            432.644604236094,
            432.53933267050587,
            432.4340478389734,
            432.3287497358865,
            432.2234383506917,
            432.11811368045016,
            432.01277571727906,
            431.90742445588717,
            431.80205988855244,
            431.6966820101444,
            431.5912908105896,
            431.4858862874293,
            431.3804684332625,
            431.2750372407701,
            431.1695927027128,
            431.0641348144439,
            430.958663568886,
            430.85317895653435,
            430.7476809754953,
            430.64216961642603,
            430.536644875086,
            430.43110674229706,
            430.325555211472,
            430.21999027610644,
            430.114411932287,
            430.00882017116464,
            429.90321498648177,
            429.79759637206286,
            429.6919643218158,
            429.5863188272231,
            429.4806598823573,
            429.37498748137614,
            429.2693016185194,
            429.1636022856019,
            429.0578894745233,
            428.9521631822818,
            428.84642339843657,
            428.7406701201536,
            428.63490333966786,
            428.52912304679165,
            428.4233292389435,
            428.3175219086113,
            428.21170104836847,
            428.1058666508731,
            428.00001871137613,
            427.8941572227051,
            427.78828217526654,
            427.6823935670737,
            427.57649138619746,
            427.47057563082177,
            427.36464629169586,
            427.2587033621628,
            427.15274683815693,
            427.04677670817995,
            426.94079296833985,
            426.8347956123242,
            426.72878463140154,
            426.62276001943354,
            426.5167217703683,
            426.4106698782412,
            426.3046043346695,
            426.19852513135834,
            426.09243226761595,
            425.98632573031216,
            425.8802055139205,
            425.7740716130021,
            425.6679240222068,
            425.5617627312626,
            425.4555877349961,
            425.34939902581726,
            425.24319659872936,
            425.1369804463215,
            425.0307505612698,
            424.924506933837,
            424.8182495618876,
            424.7119784358624,
            424.60569355130076,
            424.49939489882337,
            424.3930824716459,
            424.2867562630736,
            424.18041626900526,
            424.07406247791937,
            423.96769488589626,
            423.8613134841008,
            423.75491826879306,
            423.64850923131985,
            423.54208636311824,
            423.43564965822054,
            423.32919911325257,
            423.22273471492065,
            423.11625646003523,
            423.00976434299406,
            422.9032583532833,
            422.7967384854864,
            422.6902047317762,
            422.5836570869214,
            422.47709554328003,
            422.37052009330444,
            422.26393073204014,
            422.15732744962446,
            422.0507102387886,
            421.94407909485926,
            421.8374340107552,
            421.7307749794886,
            421.62410199166584,
            421.5174150404877,
            421.41071412175,
            421.3039992263418,
            421.19727034524715,
            421.0905274770463,
            420.9837706104129,
            420.87699973661506,
            420.77021485451905,
            420.6634159530838,
            420.5566030238648,
            420.4497760635139,
            420.3429350612787,
            420.2360800140021,
            420.1292109111249,
            420.0223277471828,
            419.9154305143088,
            419.80851920473316,
            419.701593813282,
            419.59465433237904,
            419.4877007520471,
            419.3807330699024,
            419.2737512761626,
            419.16675536114263,
            419.059745322753,
            418.95272114900575,
            418.8456828355085,
            418.73863037546806,
            418.6315637596915,
            418.5244829840813,
            418.417388037144,
            418.3102789124816,
            418.2031556062947,
            418.09601810988545,
            417.98886641465697,
            417.881700512111,
            417.7745203988461,
            417.6673260665654,
            417.5601175045722,
            417.45289470976735,
            417.3456576716561,
            417.2384063848418,
            417.1311408440272,
            417.0238610365246,
            416.9165669597373,
            416.8092586036781,
            416.70193596345575,
            416.5945990292871,
            416.48724779398725,
            416.3798822529713,
            416.2725023942652,
            416.1651082159864,
            416.05769970636595,
            415.95027686122904,
            415.8428396690142,
            415.73538812824927,
            415.6279222250823,
            415.52044195824874,
            415.4129473141044,
            415.30543829159205,
            415.19791487977176,
            415.0903770703061,
            414.9828248574567,
            414.8752582330957,
            414.7676771916941,
            414.6600817228366,
            414.5524718212065,
            414.44484747909445,
            414.33720868889793,
            414.2295554406245,
            414.1218877318741,
            414.01420555037095,
            413.90650889143205,
            413.79879774549,
            413.69107210807454,
            413.58333196983205,
            413.47557732151614,
            413.36780815897725,
            413.26002447068925,
            413.15222625271736,
            413.0444134987402,
            412.93658619505965,
            412.82874434056015,
            412.72088792425535,
            412.61301693776204,
            412.50513137530004,
            412.39723123119825,
            412.28931649241264,
            412.18138715598377,
            412.07344321407436,
            411.9654846564622,
            411.8575114780235,
            411.7495236687566,
            411.6415212237574,
            411.5335041332445,
            411.4254723900421,
            411.31742598708297,
            411.20936491741304,
            411.1012891716948,
            410.99319874319536,
            410.88509362280064,
            410.7769738040019,
            410.6688392804015,
            410.5606900407279,
            410.4525260813014,
            410.34434739356857,
            410.23615396659613,
            410.1279457970416,
            410.01972287419767,
            409.911485192456,
            409.8032327413361,
            409.6949655154562,
            409.5866835045639,
            409.47838670350524,
            409.3700751047496,
            409.2617486958931,
            409.1534074746191,
            409.04505143124686,
            408.9366805587046,
            408.82829484754154,
            408.7198942909162,
            408.6114788796105,
            408.5030486070133,
            408.3946034666312,
            408.28614344959317,
            408.1776685446538,
            408.0691787506526,
            407.96067405408513,
            407.85215444904037,
            407.7436199272336,
            407.63507048298726,
            407.5265061057602,
            407.41792678761976,
            407.30933252075164,
            407.2007232999513,
            407.0920991151498,
            406.9834599588885,
            406.87480582382693,
            406.7661366977627,
            406.6574525785764,
            406.54875345679466,
            406.44003932306504,
            406.3313101681533,
            406.22256598792956,
            406.1138067734003,
            406.00503251320265,
            405.8962432010765,
            405.78743883088254,
            405.6786193941118,
            405.5697848823764,
            405.4609352849197,
            405.35207059857987,
            405.2431908103528,
            405.1342959173205,
            405.02538590672435,
            404.9164607734004,
            404.8075205073269,
            404.6985651035852,
            404.58959454991015,
            404.4806088416304,
            404.3716079692171,
            404.2625919232668,
            404.1535606969896,
            404.0445142837204,
            403.9354526744288,
            403.8263758602074,
            403.71728383227736,
            403.60817658447144,
            403.49905410576997,
            403.38991639274974,
            403.2807634321511,
            403.1715952183126,
            403.0624117432076,
            402.95321299893794,
            402.84399897524065,
            402.734769664471,
            402.62552506160023,
            402.5162651542582,
            402.40698993518237,
            402.2976993997268,
            402.18839353344765,
            402.0790723318923,
            401.969735788343,
            401.8603838912001,
            401.7510166339709,
            401.6416340078036,
            401.53223600397524,
            401.422822616382,
            401.3133938340719,
            401.20394964871207,
            401.09449005458873,
            400.9850150411412,
            400.87552460042855,
            400.76601872215156,
            400.65649740361016,
            400.5469606322787,
            400.4374084007419,
            400.3278406992276,
            400.21825752058476,
            400.1086588577945,
            399.99904469899326,
            399.88941503991646,
            399.779769868967,
            399.67010917716897,
            399.56043296065883,
            399.4507412057505,
            399.34103390884763,
            399.2313110565335,
            399.1215726454805,
            399.0118186625415,
            398.90204910216926,
            398.7922639539757,
            398.68246321019654,
            398.57264686320326,
            398.4628149055025,
            398.3529673247612,
            398.24310411624765,
            398.13322526790125,
            398.02333077526436,
            397.9134206265503,
            397.80349481508773,
            397.69355333185337,
            397.5835961654739,
            397.4736233121794,
            397.36363476087377,
            397.2536305030866,
            397.1436105304866,
            397.03357483488276,
            396.92352340573393,
            396.813456237615,
            396.703373317777,
            396.59327464107497,
            396.48316019752735,
            396.37302997978253,
            396.2628839756524,
            396.15272218055435,
            396.0425445825834,
            395.9323511774401,
            395.8221419510137,
            395.7119168968012,
            395.6016760084402,
            395.4914192747358,
            395.38114668712365,
            395.27085823718215,
            395.1605539166337,
            395.0502337148552,
            394.93989762385615,
            394.82954563827764,
            394.7191777454411,
            394.6087939377889,
            394.4983942054193,
            394.38797854106457,
            394.2775469376017,
            394.1670993805894,
            394.05663586817195,
            393.9461563862002,
            393.83566092813436,
            393.725149482606,
            393.61462204585797,
            393.50407860432693,
            393.3935191495737,
            393.28294367579423,
            393.17235217235674,
            393.0617446287775,
            392.9511210372088,
            392.8404813924397,
            392.7298256794565,
            392.6191538933459,
            392.5084660218808,
            392.3977620604478,
            392.28704199711837,
            392.176305822603,
            392.065553530251,
            391.95478511107314,
            391.84400055125576,
            391.73319984708957,
            391.62238299003894,
            391.5115499667453,
            391.4007007689773,
            391.28983539114444,
            391.17895382283274,
            391.06805605129256,
            390.9571420738796,
            390.84621187566336,
            390.7352654518186,
            390.6243027902094,
            390.5133238813431,
            390.40232872085716,
            390.2913172945909,
            390.1802895960037,
            390.0692456162218,
            389.9581853440384,
            389.8471087733793,
            389.73601589086184,
            389.62490669072366,
            389.51378116238357,
            389.4026392979048,
            389.29148108701935,
            389.18030652210564,
            389.06911559072245,
            388.9579082855636,
            388.8466845994817,
            388.73544451802087,
            388.6241880368399,
            388.51291514428976,
            388.4016258338588,
            388.2903200917291,
            388.1789979141963,
            388.0676592852745,
            387.9563042015804,
            387.84493265242537,
            387.7335446247941,
            387.62214011329803,
            387.510719107733,
            387.3992816005451,
            387.28782757687713,
            387.17635703447723,
            387.06486995881306,
            386.95336634049266,
            386.84184617277583,
            386.73030944659763,
            386.6187561505682,
            386.5071862759503,
            386.39559981168213,
            386.2839967518449,
            386.1723770857068,
            386.0607408027013,
            385.94908789242714,
            385.83741834962757,
            385.72573215925536,
            385.61402931638594,
            385.50230980879456,
            385.3905736294019,
            385.2788207663161,
            385.167051212794,
            385.05526495727946,
            384.94346198838576,
            384.83164229987284,
            384.71980588317996,
            384.60795272493743,
            384.4960828169226,
            384.38419615108353,
            384.2722927145586,
            384.16037250212526,
            384.0484355012626,
            383.93648170211077,
            383.82451109746995,
            383.7125236753325,
            383.6005194263526,
            383.48849834384583,
            383.37646041383135,
            383.2644056299693,
            383.1523339786241,
            383.0402454562924,
            382.92814004719565,
            382.81601774319773,
            382.70387853882715,
            382.59172241882715,
            382.47954937558507,
            382.36735939917406,
            382.25515248233194,
            382.1429286105021,
            382.03068777677424,
            381.918429971924,
            381.80615518690405,
            381.6938634078628,
            381.58155462859645,
            381.4692288380986,
            381.3568860255407,
            381.2445261827616,
            381.1321492992896,
            381.0197553648302,
            380.9073443717596,
            380.79491630765125,
            380.6824711627486,
            380.5700089274761,
            380.45752959243765,
            380.3450331484178,
            380.2325195838916,
            380.1199888900045,
            380.0074410555943,
            379.8948760721707,
            379.7822939289345,
            379.6696946177605,
            379.55707812572285,
            379.44444444257044,
            379.3317935607266,
            379.2191254703079,
            379.106440161614,
            378.9937376201452,
            378.8810178415546,
            378.7682808117111,
            378.65552652414675,
            378.54275496510115,
            378.4299661259853,
            378.31715999590347,
            378.20433656913104,
            378.091495830162,
            377.9786377711527,
            377.86576238195664,
            377.7528696501207,
            377.6399595708591,
            377.52703212711003,
            377.41408731446523,
            377.30112512122633,
            377.18814553588453,
            377.075148549614,
            376.9621341487924,
            376.84910232996083,
            376.7360530748914,
            376.62298638050703,
            376.50990223145527,
            376.3968006200558,
            376.28368153632664,
            376.17054496798505,
            376.0573909054334,
            375.9442193392682,
            375.8310302577848,
            375.7178236519665,
            375.60459951299083,
            375.49135782724085,
            375.37809858378824,
            375.2648217768888,
            375.1515273935108,
            375.03821542081727,
            374.92488585365135,
            374.81153867707366,
            374.69817388133134,
            374.5847914593629,
            374.47139139681957,
            374.35797368703544,
            374.2445383160569,
            374.1310852751192,
            374.01761455316085,
            373.9041261393193,
            373.79062002293136,
            373.67709619602937,
            373.5635546458537,
            373.44999536234144,
            373.3364183356298,
            373.2228235535617,
            373.10921100667616,
            372.99558068571525,
            372.88193257663,
            372.768266673063,
            372.6545829613697,
            372.54088143060557,
            372.42716207252585,
            372.3134248740966,
            372.19966982748036,
            372.0858969200516,
            371.97210614188555,
            371.85829748076577,
            371.7444709271788,
            371.630626471816,
            371.5167641005811,
            371.402883807076,
            371.28898557761715,
            371.1750694012253,
            371.06113526962696,
            370.9471831697602,
            370.8332130912696,
            370.71922502400827,
            370.60521895553893,
            370.49119487863277,
            370.3771527787719,
            370.26309264664803,
            370.14901447066296,
            370.03491824192844,
            369.9208039492684,
            369.806671579219,
            369.69252112352615,
            369.5783525716484,
            369.46416590825834,
            369.34996112823865,
            369.2357382166872,
            369.1214971639137,
            369.0072379604433,
            368.8929605920136,
            368.7786650495778,
            368.66435132430394,
            368.5500194025741,
            368.4356692709864,
            368.32130092385574,
            368.2069143482119,
            368.09250953130146,
            367.9780864630879,
            367.86364513375236,
            367.7491855311933,
            367.63470764352576,
            367.52021146158586,
            367.4056969739261,
            367.2911641668165,
            367.17661303175015,
            367.0620435554354,
            366.9474557298064,
            366.83284954201247,
            366.7182249794232,
            366.60358203463585,
            366.4889206929598,
            366.37424094493315,
            366.25954277881243,
            366.14482618307716,
            366.03009114643055,
            365.9153376577976,
            365.8005657063502,
            365.6857752789133,
            365.5709663676123,
            365.4561389597671,
            365.3412930454256,
            365.2264286073491,
            365.1115456410459,
            364.99664413223417,
            364.8817240693619,
            364.7667854436097,
            364.6518282388699,
            364.5368524467782,
            364.42185805669334,
            364.30684505569735,
            364.1918134336057,
            364.0767631754523,
            363.9616942765241,
            363.8466067173013,
            363.73150049353194,
            363.61637558866255,
            363.50123199389077,
            363.3860696956314,
            363.27088868554574,
            363.1556889505127,
            363.04047047764305,
            362.9252332567884,
            362.8099772755257,
            362.694702521666,
            362.579408985761,
            362.46409665609013,
            362.3487655186586,
            362.23341556472303,
            362.1180467807586,
            362.00265915598624,
            361.88725267735134,
            361.7718273345479,
            361.6563831175046,
            361.5409200113703,
            361.4254380040392,
            361.30993708615426,
            361.19441724608697,
            361.07887846993697,
            360.9633207490641,
            360.8477440675359,
            360.73214841719164,
            360.6165337850895,
            360.50090015852766,
            360.38524752755694,
            360.2695758799584,
            360.15388520124196,
            360.0381754821843,
            359.9224467087798,
            359.80669887229055,
            359.69093195919686,
            359.57514595622234,
            359.4593408528476,
            359.343516638798,
            359.22767329901643,
            359.11181082371763,
            358.9959291983345,
            358.88002841357394,
            358.76410845787416,
            358.6481693148926,
            358.5322109785896,
            358.41623343311574,
            358.3002366653838,
            358.1842206675839,
            358.0681854246091,
            357.9521309241175,
            357.8360571540146,
            357.71996410497286,
            357.6038517628821,
            357.48772011639835,
            357.371569151912,
            357.25539885858086,
            357.13920922077995,
            357.02300023320504,
            356.90677187821706,
            356.7905241434652,
            356.6742570218858,
            356.5579704940795,
            356.4416645534904,
            356.3253391862631,
            356.2089943787946,
            356.09263012025673,
            355.97624639503726,
            355.8598431978567,
            355.74342050857587,
            355.6269783199079,
            355.5105166172639,
            355.3940353913528,
            355.27753462557894,
            355.1610143086456,
            355.04447442951306,
            354.9279149748809,
            354.81133593422715,
            354.694737289725,
            354.5781190364155,
            354.4614811569908,
            354.3448236394464,
            354.22814647203865,
            354.11144964328514,
            353.99473313691874,
            353.87799694450365,
            353.76124105281895,
            353.64446544638315,
            353.5276701175485,
            353.4108550488347,
            353.2940202280727,
            353.1771656458818,
            353.0602912880975,
            352.94339714334353,
            352.8264831954591,
            352.70954943359845,
            352.59259584718177,
            352.4756224208448,
            352.35862914201437,
            352.24161599838413,
            352.1245829779155,
            352.0075300688377,
            351.8904572545923,
            351.77336452647234,
            351.65625186845597,
            351.5391192698461,
            351.4219667176873,
            351.30479419929264,
            351.18760169971836,
            351.0703892068177,
            350.9531567112453,
            350.8359041963392,
            350.7186316482368,
            350.60133905840763,
            350.4840264084736,
            350.3666936904496,
            350.24934088906025,
            350.13196799174494,
            350.0145749863121,
            349.8971618582774,
            349.77972859596406,
            349.662275182904,
            349.54480161050196,
            349.4273078653738,
            349.30979392934375,
            349.1922597971782,
            349.07470544872064,
            348.95713087422456,
            348.8395360591521,
            348.7219209917788,
            348.6042856606574,
            348.4866300470138,
            348.36895414249267,
            348.25125793394795,
            348.1335414034399,
            348.0158045434526,
            347.898047336605,
            347.78026977086853,
            347.6624718344969,
            347.54465351348625,
            347.42681479157625,
            347.3089556604018,
            347.1910761017276,
            347.07317610775334,
            346.9552556582686,
            346.8373147460402,
            346.7193533539609,
            346.60137147282705,
            346.48336908355793,
            346.3653461749774,
            346.2473027361945,
            346.1292387489808,
            346.0111542030171,
            345.89304908572257,
            345.77492338227074,
            345.656777078114,
            345.5386101589917,
            345.4204226160134,
            345.3022144304213,
            345.18398559134505,
            345.0657360856795,
            344.9474658955139,
            344.82917501340364,
            344.71086342201363,
            344.5925311068433,
            344.474178058772,
            344.3558042587864,
            344.2374096958,
            344.1189943539244,
            344.0005582252022,
            343.8821012892325,
            343.7636235360932,
            343.6451249485121,
            343.52660551715144,
            343.40806522532273,
            343.28950405917607,
            343.1709220077056,
            343.0523190525492,
            342.93369518328626,
            342.81505038469186,
            342.6963846443835,
            342.577697945173,
            342.4589902752665,
            342.3402616206155,
            342.22151196746574,
            342.1027413023594,
            341.9839496095805,
            341.8651368762625,
            341.7463030872811,
            341.62744823036337,
            341.50857229097824,
            341.3896752523374,
            341.27075710557784,
            341.15181783201535,
            341.0328574182784,
            340.9138758513248,
            340.7948731158534,
            340.67584919941976,
            340.55680408731996,
            340.4377377651509,
            340.3186502162496,
            340.199541429369,
            340.08041139100504,
            339.9612600853943,
            339.84208749707386,
            339.72289361088053,
            339.6036784170726,
            339.4844418985302,
            339.3651840384326,
            339.2459048279447,
            339.1266042482893,
            339.00728228611206,
            338.8879389283633,
            338.7685741597333,
            338.6491879652142,
            338.52978033010135,
            338.4103512425582,
            338.29090068335887,
            338.17142864383874,
            338.05193510281345,
            337.93242005222885,
            337.8128834715072,
            337.693325350639,
            337.57374567478814,
            337.4541444268562,
            337.3345215926161,
            337.21487715814726,
            337.0952111098346,
            336.97552343180104,
            336.8558141084752,
            336.73608312716055,
            336.61633047032814,
            336.49655612589606,
            336.3767600795193,
            336.25694231201686,
            336.137102814801,
            336.0172415667325,
            335.8973585572675,
            335.7774537710264,
            335.65752719293744,
            335.5375788056617,
            335.4176085973171,
            335.29761655118176,
            335.1776026534163,
            335.0575668879157,
            334.9375092414597,
            334.81742969856,
            334.6973282414614,
            334.57720486044917,
            334.45705953580864,
            334.33689225328885,
            334.21670299894953,
            334.0964917565819,
            333.97625851286557,
            333.85600324963167,
            333.7357259541811,
            333.61542661154493,
            333.4951052070657,
            333.3747617212316,
            333.2543961451709,
            333.13400845740955,
            333.013598647116,
            332.8931666960195,
            332.77271259132874,
            332.652236315394,
            332.5317378534617,
            332.4112171936761,
            332.2906743167354,
            332.1701092062336,
            332.0495218512511,
            331.9289122308303,
            331.80828033467674,
            331.6876261476327,
            331.5669496470838,
            331.44625082626317,
            331.32552966317854,
            331.2047861465095,
            331.084020257476,
            330.9632319827919,
            330.8424213042994,
            330.72158821193113,
            330.6007326829668,
            330.47985470537026,
            330.35895426482557,
            330.23803134213966,
            330.1170859236203,
            329.99611799588916,
            329.8751275380915,
            329.7541145374731,
            329.63307901796304,
            329.5120216768088,
            329.3909433290928,
            329.26984450755185,
            329.1487256546878,
            329.0275871668881,
            328.9064294047854,
            328.785252708833,
            328.664057404509,
            328.54284379442043,
            328.42161217921796,
            328.30036284971106,
            328.1790960868791,
            328.05781216446707,
            327.9365113515846,
            327.8151939179168,
            327.6938601180849,
            327.5725102177049,
            327.45114446732373,
            327.3297631180544,
            327.20836642157826,
            327.0869546275377,
            326.965527980926,
            326.8440867246951,
            326.7226311023651,
            326.6011613606376,
            326.4796777363424,
            326.3581804694898,
            326.2366698006636,
            326.1151459710222,
            325.99360921707347,
            325.87205977590077,
            325.7504978851648,
            325.6289237857223,
            325.50733771116455,
            325.3857399035143,
            325.2641305949131,
            325.14251002331997,
            325.02087842990295,
            324.89923604856546,
            324.77758312166037,
            324.6559198816555,
            324.53424657209604,
            324.41256342926476,
            324.2908706926654,
            324.169168602405,
            324.0474573991967,
            323.92573732173645,
            323.8040086145799,
            323.6822715176457,
            323.56052627671903,
            323.4387731303236,
            323.31701232285485,
            323.1952441045869,
            323.0734687132804,
            322.9516864004636,
            322.8298974130403,
            322.70810199591676,
            322.58630040252547,
            322.4644928764153,
            322.34267967230085,
            322.22086104027807,
            322.09903723108965,
            321.9772085040306,
            321.855375105878,
            321.73353729723783,
            321.61169533147006,
            321.4898494678693,
            321.3679999637583,
            321.2461470797663,
            321.1242910771955,
            321.0024322153828,
            320.8805707596224,
            320.7587069732507,
            320.6368411202882,
            320.5149734680841,
            320.39310428468053,
            320.27123384145773,
            320.1493624025639,
            320.02749024606834,
            319.90561764016866,
            319.78374485906,
            319.6618721802973,
            319.5399998821537,
            319.41812823567744,
            319.2962575258797,
            319.1743880332051,
            319.052520036177,
            318.9306538220042,
            318.8087896733341,
            318.68692787885936,
            318.56506872271393,
            318.443212497741,
            318.3213594895766,
            318.19950999788875,
            318.0776643098322,
            317.9558227212932,
            317.83398553424496,
            317.7121530408059,
            317.5903255445046,
            317.4685033443354,
            317.3466867427389,
            317.2248760482702,
            317.1030715622963,
            316.98127359496976,
            316.8594824572497,
            316.7376984582421,
            316.6159219078637,
            316.4941531275115,
            316.37239242607865,
            316.25064012661505,
            316.1288965450045,
            316.00716200330135,
            315.88543682707234,
            315.7637213373924,
            315.6420158641979,
            315.52032073294066,
            315.39863627527615,
            315.2769628237285,
            315.1553007116926,
            315.0336502734396,
            314.912011846796,
            314.7903857704757,
            314.6687723894394,
            314.54717204419103,
            314.4255850788133,
            314.30401184097576,
            314.18245267926096,
            314.0609079458525,
            313.939377993858,
            313.8178631773157,
            313.6963638511971,
            313.57488037946854,
            313.45341311630347,
            313.3319624302542,
            313.21052868546263,
            313.0891122443436,
            312.96771348103414,
            312.8463327652723,
            312.7249704704662,
            312.60362697101215,
            312.4823026476841,
            312.3609978768719,
            312.2397130413563,
            312.11844852493124,
            311.9972047178014,
            311.87598200310964,
            311.7547807758152,
            311.6336014265222,
            311.5124443522763,
            311.3913099484748,
            311.2701986169731,
            311.1491107606934,
            311.02804678363015,
            310.9070070908544,
            310.78599209392996,
            310.6650022028098,
            310.5440378339572,
            310.42309940223623,
            310.30218732362215,
            310.18130202604584,
            310.0604439277313,
            309.93961345887664,
            309.8188110454021,
            309.6980371170878,
            309.57729211301205,
            309.4565764652787,
            309.33589061530853,
            309.2152350029869,
            309.09461007482366,
            308.97401627308784,
            308.85345404940824,
            308.7329238566272,
            308.6124261488097,
            308.4919613812477,
            308.37153001591463,
            308.25113251603136,
            308.1307693460733,
            308.0104409745227,
            307.89014787380154,
            307.76989051221267,
            307.6496693729683,
            307.5294849296643,
            307.4093376681199,
            307.289228072741,
            307.1691566319896,
            307.04912383566034,
            306.92913017762396,
            306.80917615310136,
            306.6892622641474,
            306.569389011451,
            306.44955690255625,
            306.3297664436591,
            306.2100181478323,
            306.09031252955964,
            305.9706501074863,
            305.85103140168627,
            305.73145693367036,
            305.61192723463495,
            305.4924428317441,
            305.3730042591246,
            305.25361205513303,
            305.13426675411597,
            305.0149689056726,
            304.8957190554165,
            304.77651774772767,
            304.6573655395312,
            304.53826298379016,
            304.4192106432891,
            304.30020907962523,
            304.1812588587299,
            304.06236055088345,
            303.9435147307294,
            303.82472196899835,
            303.70598285185633,
            303.5872979588182,
            303.46866787933817,
            303.3500932017664,
            303.23157452165725,
            303.11311243625136,
            302.99470754725456,
            302.876360458082,
            302.7580717766406,
            302.6398421181168,
            302.52167209667437,
            302.4035623337859,
            302.2855134499209,
            302.1675260756671,
            302.0496008378559,
            301.931738373468,
            301.81393931853063,
            301.6962043220404,
            301.5785340237192,
            301.46092907628787,
            301.34339013435357,
            301.22591785720624,
            301.10851290325877,
            300.99117594400354,
            300.87390764450555,
            300.7567086829459,
            300.63957973668636,
            300.5225214878653,
            300.405534623416,
            300.2886198322844,
            300.1717778138401,
            300.0550092667041,
            299.93831488875463,
            299.8216953967525,
            299.7051514955466,
            299.5886839061062,
            299.472293348727,
            299.35598054865244,
            299.2397462360914,
            299.12359114061786,
            299.00751600804597,
            298.891521580786,
            298.77560860065637,
            298.65977782578585,
            298.54403001375636,
            298.4283659216109,
            298.3127863199571,
            298.1972919789038,
            298.08188367371196,
            297.96656218481536,
            297.8513282978409,
            297.7361828036296,
            297.6211264954309,
            297.5061601774012,
            297.3912846504908,
            297.27650072660026,
            297.16180921728574,
            297.04721094793626,
            296.9327067408051,
            296.81829742635756,
            296.70398383762375,
            296.58976681873344,
            296.4756472135885,
            296.3616258715563,
            296.24770364749276,
            296.13388141030134,
            296.02016001735785,
            295.90654034582036,
            295.79302327274127,
            295.6796096807795,
            295.5663004582253,
            295.45309649902316,
            295.33999869994227,
            295.22700796916246,
            295.11412521774065,
            295.00135135962944,
            294.8886873202751,
            294.77613402234937,
            294.66369240579724,
            294.55136340210635,
            294.4391479629622,
            294.3270470373674,
            294.215061583124,
            294.1031925582542,
            293.99144094112114,
            293.8798076960041,
            293.7682938133308,
            293.65690027523465,
            293.5456280756941,
            293.434478217695,
            293.3234517017414,
            293.2125495460427,
            293.10177276349594,
            292.9911223818872,
            292.88059943528106,
            292.7702049553832,
            292.6599399917809,
            292.5498055917596,
            292.4398028147781,
            292.3299327267243,
            292.22019639704916,
            292.1105949016886,
            292.00112932599427,
            291.8918007618728,
            291.7826103078163,
            291.6735590689358,
            291.56464815699195,
            291.4558786904302,
            291.3472517944113,
            291.2387686037582,
            291.13043026008353,
            291.02223790890866,
            290.91419270552285,
            290.80629581502666,
            290.69854840361336,
            290.590951647355,
            290.48350673516677,
            290.37621485423574,
            290.26907720759164,
            290.1620950024553,
            290.0552694531956,
            289.94860178136827,
            289.8420932157509,
            289.73574500118895,
            289.6295583751441,
            289.5235345971437,
            289.4176749311243,
            289.31198063963785,
            289.20645301034847,
            289.1010933207722,
            288.99590287363736,
            288.8908829645336,
            288.78603491142024,
            288.68136002813554,
            288.5768596480397,
            288.47253510339686,
            288.3683877431411,
            288.2644189181442,
            288.16062999308906,
            288.05702233763975,
            287.9535973324067,
            287.8503563690009,
            287.74730084117874,
            287.644432159725,
            287.5417517406336,
            287.4392610051433,
            287.33696139168313,
            287.23485434403125,
            287.13294131433247,
            287.0312237631477,
            286.92970316248443,
            286.82838099585507,
            286.727258755347,
            286.6263379386814,
            286.5256200582298,
            286.4251066350956,
            286.32479919616736,
            286.2246992861544,
            286.12480844966444,
            286.0251282522432,
            285.9256602624404,
            285.8264060578546,
            285.7273672342132,
            285.6285453904024,
            285.52994213754107,
            285.43155909904334,
            285.3333979106861,
            285.2354602116186,
            285.13774765648117,
            285.0402619124593,
            284.94300465632756,
            284.84597757450746,
            284.7491823661551,
            284.6526207371684,
            284.5562944123684,
            284.4602051234519,
            284.36435460903954,
            284.2687446299256,
            284.17337695093244,
            284.07825335008255,
            283.9833756156274,
            283.8887455491589,
            283.79436496873456,
            283.7002356967549,
            283.60635956917156,
            283.5127384386211,
            283.419374168395,
            283.3262686325085,
            283.233423715768,
            283.1408413169063,
            283.04852335479796,
            282.9564717470737,
            282.86468843472494,
            282.7731753699206,
            282.68193451300476,
            282.59096784487303,
            282.50027735167504,
            282.4098650402829,
            282.31973292605807,
            282.22988303909233,
            282.14031742429455,
            282.0510381383888,
            281.9620472499919,
            281.87334685208174,
            281.7849390373255,
            281.6968259229316,
            281.6090096352549,
            281.52149231920316,
            281.4342761258452,
            281.3473632312316,
            281.26075582089794,
            281.1744560930685,
            281.088466264982,
            281.0027885667583,
            280.91742524773645,
            280.8323785609539,
            280.74765079136137,
            280.66324422467255,
            280.5791611693443,
            280.49540395043294,
            280.41197490656236,
            280.32887639315857,
            280.2461107794155,
            280.16368045468244,
            280.0815878222906,
            279.99983529964976,
            279.91347846910645,
            279.8232303640114,
            279.73420624154124,
            279.65798195192235,
            279.5817651411044,
            279.50555585816915,
            279.42935414821875,
            279.3531600650278,
            279.27697365518367,
            279.2007949675678,
            279.12371387766115,
            279.04623761662066,
            278.9691344857205,
            278.8924071429194,
            278.8160582779216,
            278.74350463808804,
            278.6739602701644,
            278.6004840524867,
            278.51554255000576,
            278.44693216074387,
            278.38525976906146,
            278.30790502410207,
            278.2297788263699,
            278.1906773108365,
            278.107878254645,
            278.0371871809541,
            277.95380946505105,
            277.88021952925106,
            277.80835087644033,
            277.74088778682983,
            277.68635132577515,
            277.6041523620909,
            277.52539122992636,
            277.4612433483537,
            277.40766167290064,
            277.34704064404974,
            277.22783070748227,
            277.19197448541064,
            277.1246321749633,
            277.04812829767536,
            276.9966337159238,
            276.9171500617046,
            276.843823482412,
            276.7481725701741,
            276.7205606178666,
            276.6370309883225,
            276.56505824090146,
            276.4730248168458,
            276.42947372881395,
            276.36012057894374,
            276.2678756148959,
            276.2166283636167,
            276.14852444555794,
            276.0798729218995,
            275.9763271090591,
            275.9385315586757,
            275.86663562461985,
            275.7767443892664,
            275.7257920500105,
            275.64618321530565,
            275.59056033029833,
            275.5205789513467,
            275.4542202610339,
            275.37936615371206,
            275.31899970767364,
            275.2323639076717,
            275.16961352193084,
            275.0980399947387,
            275.03008380603666,
            274.9576194422807,
            274.851948774844,
            274.81961679915634,
            274.7466410762063,
            274.68857384667393,
            274.61168776640596,
            274.54032353834185,
            274.4355409246127,
            274.4007621262701,
            274.33494761703315,
            274.2631792388105,
            274.1942071954414,
            274.11996370445297,
            274.0603663671157,
            273.9594163960152,
            273.9045424499805,
            273.84499472059235,
            273.74589609337085,
            273.67933657458786,
            273.6372200970182,
            273.56803115181856,
            273.4949616727795,
            273.43040357588706,
            273.3577352707862,
            273.29411029079955,
            273.22508347328636,
            273.15126624851007,
            273.0606065767129,
            273.0150423719932,
            272.9426983274808,
            272.8718031550087,
            272.77308354802904,
            272.73262845932766,
            272.6263887175752,
            272.5952951332169,
            272.51747656465665,
            272.4551548061065,
            272.36721450774724,
            272.31145502007735,
            272.21419330655806,
            272.1751107736946,
            272.1133683097333,
            272.0414091175428,
            271.9375591143988,
            271.8541577832713,
            271.79827403433285,
            271.7620688410352,
            271.6633049060648,
            271.62315852117496,
            271.5582425657485,
            271.50120997041677,
            271.3970030853205,
            271.35371854993303,
            271.28025205673464,
            271.2060856705176,
            271.1402535434129,
            271.0743334995596,
            270.98632306227375,
            270.91027398330925,
            270.8515464372884,
            270.77415612034235,
            270.686905835425,
            270.6594325421509,
            270.58776391130374,
            270.5229142435631,
            270.4167304760662,
            270.3800355161931,
            270.3122517644414,
            270.22019388761345,
            270.1651430730799,
            270.1068015775981,
            269.9925489812935,
            269.9315596708337,
            269.8921570924506,
            269.8306019667223,
            269.7364521230301,
            269.67907343691445,
            269.6253777677472,
            269.55531539386607,
            269.4931304813889,
            269.42589220781053,
            269.3468425926832,
            269.2817942803874,
            269.2110803566411,
            269.08973721142195,
            269.04245384678967,
            268.9721342802944,
            268.9330252570965,
            268.8730463337867,
            268.7575907531866,
            268.73710125244725,
            268.6156688081666,
            268.55446344794603,
            268.5064421130656,
            268.4650456434948,
            268.39663995763,
            268.28570065261084,
            268.25199349936526,
            268.1461008891159,
            268.08580220327104,
            268.01607629378134,
            267.9836340591805,
            267.9127485555312,
            267.8399710816806,
            267.7245522456363,
            267.7119624986838,
            267.6414903645365,
            267.56929139930395,
            267.49395497753716,
            267.43467133934973,
            267.36504978337535,
            267.2752056685651,
            267.22799233764204,
            267.15758553995954,
            267.09639456749443,
            267.00212711181655,
            266.96478207330694,
            266.8594791658124,
            266.81979768468904,
            266.7024654608868,
            266.6344640152964,
            266.58374367387006,
            266.56120561688056,
            266.44003872819593,
            266.4122209443038,
            266.35897306919526,
            266.26849001407254,
            266.1642842157468,
            266.1468723971672,
            266.06739766895316,
            265.9971718006207,
            265.91421108523946,
            265.8409589313933,
            265.7626569476352,
            265.67877403756376,
            265.6699345187884,
            265.6030290677993,
            265.49305869844466,
            265.4259559025682,
            265.3932461972737,
            265.32812636239794,
            265.2473594609565,
            265.1930271036941,
            265.12654930692275,
            265.0674482183632,
            264.9882246529134,
            264.9207919695337,
            264.8470377305445,
            264.73757068843656,
            264.7205195116003,
            264.653107172842,
            264.58340930014987,
            264.513150138119,
            264.4022536601183,
            264.3827907839215,
            264.2647543640548,
            264.2599632443128,
            264.18566692717434,
            264.05072109822333,
            264.0587622898882,
            263.9753167048558,
            263.9166476607369,
            263.84493611105904,
            263.7815436218,
            263.66036002773006,
            263.59927128680425,
            263.5295326221886,
            263.44159015692736,
            263.4585831394615,
            263.32080277922364,
            263.2834971523355,
            263.2073322440813,
            263.17656424271297,
            263.09702992934535,
            263.053447627577,
            262.9736385626201,
            262.9050550863959,
            262.76897236548257,
            262.77926618135876,
            262.6398363692903,
            262.65107830262946,
            262.55876053552424,
            262.5091763589446,
            262.4360845902469,
            262.36707582946275,
            262.3235375006204,
            262.17198462036197,
            262.1847655716459,
            262.0764295650334,
            262.04667330078865,
            261.9765410546589,
            261.9274978260805,
            261.78953451880517,
            261.7786272041123,
            261.65635393593277,
            261.62378496465004,
            261.58739117135366,
            261.5447354383768,
            261.4593992429412,
            261.39263144646145,
            261.32084875254617,
            261.256524538887,
            261.12751844315727,
            261.082580243425,
            261.00721619959387,
            260.91029370502065,
            260.89176801753075,
            260.84712541570764,
            260.7854945978108,
            260.7258215614859,
            260.66217644380464,
            260.5443382721592,
            260.54190355060683,
            260.46705132776015,
            260.3515652996119,
            260.28096399299596,
            260.21049465075566,
            260.2357694088877,
            260.13718040035883,
            260.0775183337683,
            260.00849679591823,
            259.85655877998045,
            259.86779111785955,
            259.80499604817265,
            259.74247417661707,
            259.69800696467377,
            259.6094517517699,
            259.53038467326553,
            259.4229521605566,
            259.32542395308894,
            259.30779146784755,
            259.24588172209013,
            259.15570528810696,
            259.1374208228188,
            259.0730766891634,
            259.0493585245489,
            258.9936351181882,
            258.91239956046314,
            258.7724598589366,
            258.70786804014807,
            258.6840688603833,
            258.54061716424684,
            258.57739484724914,
            258.44289423961794,
            258.44138570449775,
            258.38636504899625,
            258.31454299806524,
            258.2492918893349,
            258.191053425484,
            258.1303540203245,
            257.99360968384246,
            258.0085594454434,
            257.9002708307373,
            257.8906287803113,
            257.6958020943153,
            257.7342304294829,
            257.593446757219,
            257.6195872527566,
            257.4805999513557,
            257.47955864875877,
            257.41642905241673,
            257.2892927867348,
            257.24596313450604,
            257.23364444534593,
            257.1609640552857,
            257.0303104721136,
            257.0254920892392,
            256.9740134818638,
            256.93118774348034,
            256.8116753631603,
            256.7078071698916,
            256.7174855923634,
            256.67071617715226,
            256.5251514136715,
            256.9583253695062,
            256.47392302082164,
            256.4048191884294,
            256.34675408216197,
            256.2027293358306,
            256.1405773315775,
            256.146126179429,
            256.0938384271804,
            255.93599917289214,
            255.9634915944379,
            255.9054166114708,
            255.8411512207685,
            255.76339392893732,
            255.68147109330275,
            255.60011139698366,
            255.592449511201,
            255.53708346205215,
            255.46114347294895,
            255.27932013136206,
            255.277524045588,
            255.28500020583428,
            255.22701040115317,
            255.12097519010058,
            255.06821617957192,
            254.9898472580516,
            254.94302523004228,
            254.80572318750484,
            254.83381945748917,
            254.77681999380994,
            254.6631682517514,
            254.65526384457863,
            254.53274817454422,
            254.54101231867162,
            254.5006615430162,
            254.30183953736417,
            254.19557951858923,
            254.2827096448722,
            254.22945275831066,
            254.05412988011912,
            254.10439108933824,
            254.0493226485204,
            253.88653230457865,
            253.82752312838844,
            253.7454243255968,
            253.6598858797519,
            253.60628638837952,
            253.54641256062507,
            253.48669920358725,
            253.51605135953824,
            253.43855900087658,
            253.4455885438428,
            253.2330811541514,
            253.19430075653125,
            253.23659533141088,
            253.21673506276596,
            253.01080338517048,
            252.94347380711474,
            252.87603051703073,
            252.94741599695743,
            252.76322959666118,
            252.84570965671182,
            252.75586714800238,
            252.71831725742962,
            252.65634902499824,
            252.58846946485053,
            252.52886560531124,
            252.31585429360715,
            252.26459393570664,
            252.32482467688212,
            252.31100770931195,
            252.07949419654685,
            252.23945944939362,
            252.0580992957956,
            252.02438537003437,
            252.0014713826211,
            251.83968798844967,
            251.86074177869037,
            251.71715613623454,
            251.7542205551491,
            251.6923029563717,
            251.64208441259697,
            251.5913796298338,
            251.53520273049884,
            251.4746077738071,
            251.196794260755,
            251.31892680950875,
            251.28605872400715,
            251.06341319240323,
            251.05797081953335,
            251.09643783466072,
            251.13986029372427,
            250.86615629192593,
            250.96504874053082,
            250.68488933165042,
            250.85658998117225,
            250.66019767678412,
            250.73491163466622,
            250.63559576481342,
            250.4529723423586,
            250.51097857059128,
            250.51918998588081,
            250.29121567974437,
            250.1520311515953,
            250.06567539699031,
            250.2177287947586,
            250.22123264496173,
            250.16616779264223,
            250.21100922662453,
            250.005204131013,
            249.84055184890292,
            249.94346402007545,
            249.73466793908935,
            249.71902534983403,
            249.76259815518227,
            249.4008721134665,
            249.64063514511116,
            249.46876398632412,
            249.4602190356233,
            249.4715576782114,
            249.39133438754936,
            249.1133528794426,
            249.34115006524652,
            249.2187887675264,
            249.2346854884651,
            249.1556267299107,
            249.0766486383864,
            248.68280075808812,
            249.03571957847123,
            248.6970490299102,
            248.93572673330172,
            248.52567572805407,
            248.56378388261797,
            248.43313206521995,
            248.64222948868587,
            248.6034740334006,
            248.4282535649452,
            248.27177647945055,
            248.37425611976383,
            248.35245585422967,
            247.9448606611486,
            248.26057829435013,
            248.26233735629214,
            247.97653782313174,
            247.97055229356613,
            247.88382069470074,
            247.80738061816936,
            247.9095103727905,
            248.0014704899705,
            247.79144755021292,
            247.64491906966734,
            247.8616022825063,
            247.69202062556258,
            247.59841982932892,
            247.58381096337413,
            247.52221257784524,
            247.4795920802875,
            247.4658102558278,
            247.57375152700573,
            247.29427677038058,
            247.24714522103395,
            246.8524635247668,
            247.13346619106994,
            247.08639639479668,
            246.99225694284206,
            246.7239954460167,
            246.65377599399852,
            246.47990990643083,
            246.6850272516689,
            246.7912432517787,
            246.62684157419653,
            246.38731937222533,
            246.84301587178896,
            246.60930405185545,
            246.05565516836532,
            246.54408954778455,
            246.47081952528154,
            246.37290459491007,
            246.02174169471039,
            246.13301413373821,
            246.33668217252708,
            246.25339814254164,
            246.04958193523052,
            245.9664596345427,
            246.09633350283,
            246.02711803676866,
            245.6050686319431,
            245.52774519527117,
            245.4844362623044,
            245.89268103479736,
            245.8729281822625,
            245.60599012329595,
            245.7742346388746,
            245.71751239752868,
            244.9925727839945,
            245.64012182151373,
            245.64474592660576,
            244.80436071267297,
            245.5478669395753,
            245.66640830319423,
            245.31264297793814,
            244.7512354297715,
            245.36940894175626,
            245.14094017364758,
            245.18940099482327,
            244.34399800016138,
            244.80065232941524,
            245.0786369326714,
            244.74998634886558,
            245.0435637881993,
            244.3661289250395,
            244.8946977554499,
            244.98787073658622,
            243.97453370867632,
            243.99064864043945,
            244.7983432665488,
            244.357391470629,
            244.5883255423533,
            244.73383994682519,
            244.4783011688751,
            244.27732166905625,
            243.86574265275263,
            244.94676871491586,
            243.50026388639634,
            244.36781918901602,
            244.41437056103572,
            243.9066503044266,
            244.13373198435542,
            244.32067633198102,
            244.40518223426542,
            243.9570839178493,
            244.34663077088604,
            243.56811055441636,
            244.28822590508398,
            242.92926025040708,
            244.1358973710298,
            243.10784553221401,
            243.76802814886656,
            242.9795611530417,
            244.173045788936,
            242.4714352143519,
            242.90909343545044,
            243.84866614303223,
            243.81594352502748,
            243.03448179962865,
            243.48343437974316,
            243.97896306232366,
            242.50613146964545,
            243.29587323644276,
            243.82502001965233,
            243.9920082633685,
            243.23167253692563,
            243.80453989772627,
            242.84108853446526,
            243.7318099224214,
            242.16482483289568,
            243.76304476277448,
            242.79819679777532,
            243.8247496718434,
            243.49959895232263,
            244.21325505490316,
            241.5254148763531,
            243.30126439801302,
            242.9629521680841,
            242.08479944701014,
            243.87859227963995,
            241.37087342916445,
            243.89090915370014,
            241.37196483248488,
            242.17195498024532,
            242.11621745590875,
            243.5359911771976,
            243.808690149834,
            243.70292337257257,
            243.7444216132122,
            243.59713907415858,
            244.011853619682,
            242.15588754650048,
            242.34275925084845,
            243.59351992587526,
            243.58286331512488,
            244.17065540814957,
            244.05092680635119,
            243.29972741600727,
            243.86164639875955,
            243.48293091895877,
            243.24094539063185,
            243.68407832597396,
            244.1902269287197,
            244.17332374176578,
            244.434711224081,
            240.25440286621,
            244.5561816567006,
            241.51753156631912,
            244.70797209623564,
            241.25076353845463,
            244.7575970385314,
            242.78452000578082,
            244.3045155865496,
            244.3869999222803,
            241.12653899855732,
            245.69970614640312,
            246.09467602223833,
            245.93166223155782,
            241.86668275265774,
            245.35072125639746,
            245.30370873981826,
            241.14833776284812,
            244.98772832255727,
            243.39396156479032,
            239.4415020520053,
            247.52030892868342,
            246.69667934276612,
            246.52581388561765,
            246.78019427901077,
            244.60877797297297,
            245.9815155697728,
            246.9627301284118,
            250.32866956172535,
            244.03171925261515,
            247.7757043403194,
            244.92067792616896,
            247.91632458804096,
            248.43853986414436,
            238.608629803868,
            241.30105679230974,
            249.96090700983834,
            249.721086785062,
            243.13371446705554,
            249.66695885967368,
            246.93224420320314,
            250.96045185312116,
            249.79089019876793,
            238.98818225780022,
            244.53224385752912,
            248.0759127864941,
            252.04715124920415,
            255.68148762321007,
            252.93242382833736,
            250.05274819551616,
            254.1781286780162,
            243.17123557753501,
            244.335330650982,
            244.1446142325901,
            260.9277454362264,
            257.2300164546405,
            257.5005780237124,
            259.5753174835692,
            258.5307830607259,
            259.91555748557516,
            250.54975965808873,
            260.61047548942093,
            259.0654370445423,
            261.20262256757536,
            255.57320726208619,
            264.205684440759,
            261.26783351067525,
            268.09004790218654,
            250.24956263155065,
            266.7147682835185,
            260.7187217322552,
            249.38618914304166,
            277.6218098411326,
            269.5529507037264,
            NaN,
            277.4288838284109
        ],
        [
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                408.76486893941046,
                419.4635064949971
            ],
            [
                403.813663842859,
                424.65591615804846
            ],
            [
                400.6174356507236,
                428.0940982926251
            ],
            [
                398.07465052140196,
                430.8796763278369
            ],
            [
                395.9039399192893,
                433.29393225614825
            ],
            [
                393.98171153442536,
                435.4605001064469
            ],
            [
                392.2405021421578,
                437.4468558445325
            ],
            [
                390.6387617114505,
                439.29450827299905
            ],
            [
                389.14872627576005,
                441.0312762646393
            ],
            [
                387.75077607619187,
                442.6767556617555
            ],
            [
                386.43039220275375,
                444.245443662827
            ],
            [
                385.17654120856594,
                445.74844587597664
            ],
            [
                383.9805516636354,
                447.19435973992256
            ],
            [
                382.83549903613556,
                448.5901738911995
            ],
            [
                381.73571198151643,
                449.94152110423704
            ],
            [
                380.67651248137344,
                451.2531085633637
            ],
            [
                379.65397892048503,
                452.52884074376385
            ],
            [
                378.66476771235864,
                453.77206729856067
            ],
            [
                377.70602072889534,
                454.9856651279532
            ],
            [
                376.7752640330744,
                456.17209241949917
            ],
            [
                375.870342465873,
                457.33352502890995
            ],
            [
                374.9893582319729,
                458.47184071399545
            ],
            [
                374.13064109451943,
                459.588734130244
            ],
            [
                373.29269882353066,
                460.68567768720817
            ],
            [
                372.4742059140471,
                461.7640242956193
            ],
            [
                371.67396339795556,
                462.82496999818454
            ],
            [
                370.89089763719755,
                463.86958463309475
            ],
            [
                370.1240331147867,
                464.89883105605867
            ],
            [
                369.37248215444635,
                465.91363063855107
            ],
            [
                368.6354360412072,
                466.91478351744604
            ],
            [
                367.9121566468553,
                467.9030281682584
            ],
            [
                367.2019633002062,
                468.8790390502068
            ],
            [
                366.504231433736,
                469.8434654586817
            ],
            [
                365.81838391992494,
                470.79686824138986
            ],
            [
                365.14388579545124,
                471.73979381797193
            ],
            [
                364.48024561032236,
                472.6727348193305
            ],
            [
                363.82699944370506,
                473.59615973383296
            ],
            [
                363.18372298371554,
                474.5105075005468
            ],
            [
                362.55001267009465,
                475.4161496874428
            ],
            [
                361.9254987466245,
                476.313492893321
            ],
            [
                361.30982759868726,
                477.20288704475394
            ],
            [
                360.702674310707,
                478.08464469378856
            ],
            [
                360.1037294105693,
                478.9591011307257
            ],
            [
                359.51270211380904,
                479.8265325928359
            ],
            [
                358.9293202345655,
                480.68721525472296
            ],
            [
                358.3533247578584,
                481.54142401696214
            ],
            [
                357.78447464108854,
                482.38938938411985
            ],
            [
                357.2225362645334,
                483.23135760647375
            ],
            [
                356.6672942268154,
                484.067543294236
            ],
            [
                356.1185399962281,
                484.89816068587294
            ],
            [
                355.5760789969642,
                485.72340691315964
            ],
            [
                355.03972307940194,
                486.5434701337373
            ],
            [
                354.50929462883755,
                487.3585278279922
            ],
            [
                353.984626996421,
                488.1687603359276
            ],
            [
                353.4655567934013,
                488.97433194282326
            ],
            [
                352.9519324714113,
                489.77538965403187
            ],
            [
                352.4436066229392,
                490.572088957693
            ],
            [
                351.94043937630016,
                491.3645741520896
            ],
            [
                351.4422968860181,
                492.152985961042
            ],
            [
                350.9490521108626,
                492.9374487415721
            ],
            [
                350.46058137654035,
                493.7180869549769
            ],
            [
                349.9767677360295,
                494.4950248677365
            ],
            [
                349.4974980510419,
                495.26838628032993
            ],
            [
                349.0226654229647,
                496.0382673568169
            ],
            [
                348.5521656576782,
                496.80479465458
            ],
            [
                348.0858972777446,
                497.568045050542
            ],
            [
                347.62376829915297,
                498.3281375864546
            ],
            [
                347.16568345476765,
                499.08516455209553
            ],
            [
                346.7115547208462,
                499.8392182465119
            ],
            [
                346.2612962277777,
                500.5903907475668
            ],
            [
                345.8148280018835,
                501.3387473235638
            ],
            [
                345.3720672585901,
                502.0843980280642
            ],
            [
                344.93294076416714,
                502.8274050806168
            ],
            [
                344.4973728191465,
                503.56786208513086
            ],
            [
                344.06529195127575,
                504.3058243119149
            ],
            [
                343.6366314084136,
                505.0413742132896
            ],
            [
                343.21132212418075,
                505.77458371311866
            ],
            [
                342.7893013306142,
                506.50552021665396
            ],
            [
                342.3705056748412,
                507.23425107213956
            ],
            [
                341.95487584888826,
                507.9608286373835
            ],
            [
                341.5423538587342,
                508.6853241169323
            ],
            [
                341.1328830261694,
                509.4078086000403
            ],
            [
                340.7264079631684,
                510.1283108006781
            ],
            [
                340.3228765477005,
                510.8469184439393
            ],
            [
                339.9222370049394,
                511.56366894220605
            ],
            [
                339.5244405201092,
                512.2786165207447
            ],
            [
                339.12943765532015,
                512.9918200537417
            ],
            [
                338.7371819514496,
                513.7033278589423
            ],
            [
                338.347627947135,
                514.413188323414
            ],
            [
                337.9607311667637,
                515.1214498335199
            ],
            [
                337.57644937455717,
                515.82816073947
            ],
            [
                337.19474097003604,
                516.5333693078621
            ],
            [
                336.8155643757457,
                517.2371017327949
            ],
            [
                336.43888099040555,
                517.9394227978332
            ],
            [
                336.06465297533583,
                518.6403685758704
            ],
            [
                335.6928421370201,
                519.339974725653
            ],
            [
                335.3234124863598,
                520.0382870440503
            ],
            [
                334.95632876957865,
                520.7353505414321
            ],
            [
                334.59155646252566,
                521.431183009984
            ],
            [
                334.2290622192152,
                522.1258398911981
            ],
            [
                333.86881456814126,
                522.8193551835744
            ],
            [
                333.5107796050721,
                523.5117629647724
            ],
            [
                333.15492856000435,
                524.2030973661251
            ],
            [
                332.8012291435845,
                524.8933925441396
            ],
            [
                332.4496540260896,
                525.5826826610955
            ],
            [
                332.1001734843213,
                526.2710018572456
            ],
            [
                331.7527594242791,
                526.9583842259713
            ],
            [
                331.40738475490525,
                527.6448535441623
            ],
            [
                331.06402291377896,
                528.330441834564
            ],
            [
                330.72264785629966,
                529.0151916441149
            ],
            [
                330.3832340586138,
                529.6991139563431
            ],
            [
                330.0457567204111,
                530.382255236792
            ],
            [
                329.710192938722,
                531.0646287343067
            ],
            [
                329.37651723589727,
                531.7462805874369
            ],
            [
                329.04470752947105,
                532.4272146471947
            ],
            [
                328.7147409936301,
                533.1074753852855
            ],
            [
                328.38659590110655,
                533.7870884286135
            ],
            [
                328.0602497172592,
                534.4660772328313
            ],
            [
                327.73568302971125,
                535.1444573879239
            ],
            [
                327.4128742125244,
                535.8222641846664
            ],
            [
                327.0918030385086,
                536.4995214002604
            ],
            [
                326.77244996825016,
                537.1762528510217
            ],
            [
                326.4547958197976,
                537.852482370629
            ],
            [
                326.1388217669678,
                538.5282338012057
            ],
            [
                325.82450933651995,
                539.203527778657
            ],
            [
                325.5118404024374,
                539.8783825450105
            ],
            [
                325.2007971714457,
                540.5528280092324
            ],
            [
                324.891362198659,
                541.2268880079909
            ],
            [
                324.5835196366763,
                541.9005813687596
            ],
            [
                324.277251881955,
                542.5739191375905
            ],
            [
                323.97254220563866,
                543.2469402159869
            ],
            [
                323.6693764168904,
                543.9196497346193
            ],
            [
                323.36773709781136,
                544.5920783046441
            ],
            [
                323.06761033727025,
                545.2642390624596
            ],
            [
                322.76897987587597,
                545.9361599179257
            ],
            [
                322.4718326735371,
                546.6078467924406
            ],
            [
                322.1761527202103,
                547.2793356500842
            ],
            [
                321.88192682237496,
                547.9506327570155
            ],
            [
                321.5891413726393,
                548.6217580925336
            ],
            [
                321.297782097511,
                549.2927371519921
            ],
            [
                321.0078358542053,
                549.9635864879301
            ],
            [
                320.71928980985825,
                550.6343202775751
            ],
            [
                320.4321317220521,
                551.3049524032251
            ],
            [
                320.1463484245943,
                551.9755069737545
            ],
            [
                319.8619276750327,
                552.6460006909266
            ],
            [
                319.5788574472311,
                553.3164502861473
            ],
            [
                319.2971259273583,
                553.986872519388
            ],
            [
                319.01672150844155,
                554.6572841716998
            ],
            [
                318.73763278940766,
                555.3277020444386
            ],
            [
                318.45984857017675,
                555.9981429510208
            ],
            [
                318.183357849258,
                556.6686186007838
            ],
            [
                317.9081503059231,
                557.3391451326836
            ],
            [
                317.63421508719006,
                558.0097432816922
            ],
            [
                317.361541611253,
                558.6804299066866
            ],
            [
                317.0901196275879,
                559.3512209144222
            ],
            [
                316.8199390734704,
                560.0221166161613
            ],
            [
                316.5509909486939,
                560.6931495509737
            ],
            [
                316.28326495899876,
                561.3643338005301
            ],
            [
                316.0167513263234,
                562.0356679485226
            ],
            [
                315.7514412619741,
                562.7071881196257
            ],
            [
                315.4873258109643,
                563.378890449782
            ],
            [
                315.2243951459689,
                564.0508042258164
            ],
            [
                314.9626413716626,
                564.7229309754952
            ],
            [
                314.702055375798,
                565.3952989141256
            ],
            [
                314.4426283033019,
                566.0679038686766
            ],
            [
                314.1843528615011,
                566.7407794406633
            ],
            [
                313.9272193991784,
                567.4139237978777
            ],
            [
                313.6712214013411,
                568.0873570596124
            ],
            [
                313.41634945140515,
                568.7610983326343
            ],
            [
                313.16259701852096,
                569.4351510157248
            ],
            [
                312.909955312262,
                570.1095300334052
            ],
            [
                312.6584178938097,
                570.7842548079482
            ],
            [
                312.40797622310004,
                571.4593374670718
            ],
            [
                312.15862429115134,
                572.1347901812277
            ],
            [
                311.9103535078748,
                572.8106177764735
            ],
            [
                311.6631584879772,
                573.4868406079052
            ],
            [
                311.41703076427973,
                574.1634717265908
            ],
            [
                311.1719647009767,
                574.8405234367337
            ],
            [
                310.9279528996968,
                575.5180080753034
            ],
            [
                310.6849890341405,
                576.1959380079883
            ],
            [
                310.4430669137892,
                576.8743256277995
            ],
            [
                310.20217939401596,
                577.5531833612046
            ],
            [
                309.9623215892159,
                578.2325236570099
            ],
            [
                309.72348599987606,
                578.9123589885501
            ],
            [
                309.4856674303409,
                579.5927018515803
            ],
            [
                309.24885968846365,
                580.2735647611593
            ],
            [
                309.0130566022432,
                580.9549536541612
            ],
            [
                308.77825338534615,
                581.6368843546817
            ],
            [
                308.54444326649605,
                582.3193715047375
            ],
            [
                308.31162163094734,
                583.0024277127906
            ],
            [
                308.07978249418295,
                583.6860655991633
            ],
            [
                307.8489204791009,
                584.3702847140194
            ],
            [
                307.61903087441124,
                585.0551076737485
            ],
            [
                307.39010755787024,
                585.7405490716546
            ],
            [
                307.16214663900894,
                586.4266118698366
            ],
            [
                306.9351419900537,
                587.1133084032308
            ],
            [
                306.70908940275115,
                587.8006603304148
            ],
            [
                306.4839836898539,
                588.4886631008759
            ],
            [
                306.2598201206775,
                589.1773407220638
            ],
            [
                306.0365942540487,
                589.8667010787532
            ],
            [
                305.81430103841876,
                590.5567509237302
            ],
            [
                305.59293655218835,
                591.2475108170777
            ],
            [
                305.3724956469599,
                591.9389796307238
            ],
            [
                305.1529746761758,
                592.631181334376
            ],
            [
                304.9343686375108,
                593.3241160681223
            ],
            [
                304.716673893103,
                594.0178021555721
            ],
            [
                304.49988585359097,
                594.7122499529544
            ],
            [
                304.2840006088285,
                595.407463283735
            ],
            [
                304.06901425692075,
                596.1034666265226
            ],
            [
                303.85492232182474,
                596.8002551854124
            ],
            [
                303.6417218832721,
                597.4978494979147
            ],
            [
                303.4294081547243,
                598.196264216728
            ],
            [
                303.2179778022965,
                598.8954975870884
            ],
            [
                303.00742734334835,
                599.5955676477265
            ],
            [
                302.7977526325826,
                600.296488880568
            ],
            [
                302.58895037182776,
                600.9982712724459
            ],
            [
                302.3810173833102,
                601.7009133608198
            ],
            [
                302.1739497262619,
                602.4044371993485
            ],
            [
                301.9677440632486,
                603.1088534259662
            ],
            [
                301.76239721450804,
                603.8141721893087
            ],
            [
                301.5579061918447,
                604.5204036849797
            ],
            [
                301.3542674102039,
                605.2275556272148
            ],
            [
                301.15147774964254,
                605.935637233167
            ],
            [
                300.94953413503214,
                606.6446633502218
            ],
            [
                300.7484335508934,
                607.3546443294352
            ],
            [
                300.5481730253965,
                608.0655905547177
            ],
            [
                300.3487496306033,
                608.7775124491393
            ],
            [
                300.15016049281655,
                609.4904204806072
            ],
            [
                299.9524027826501,
                610.2043251488034
            ],
            [
                299.7554737136356,
                610.9192369932264
            ],
            [
                299.5593705476735,
                611.6351665914343
            ],
            [
                299.3640905871561,
                612.352124560259
            ],
            [
                299.16963117549903,
                613.070121549105
            ],
            [
                298.9759897035002,
                613.7891682466861
            ],
            [
                298.7831639650281,
                614.5092753780254
            ],
            [
                298.5911512705707,
                615.2304537050184
            ],
            [
                298.39994898907037,
                615.9527111129125
            ],
            [
                298.20955485616383,
                616.6760568644239
            ],
            [
                298.0199668690971,
                617.4005054780937
            ],
            [
                297.83118210819237,
                618.1260678656947
            ],
            [
                297.6431989700985,
                618.8527549703418
            ],
            [
                297.4560146822681,
                619.5805777752423
            ],
            [
                297.2696275884596,
                620.3095405875973
            ],
            [
                297.0840349618773,
                621.0396555554396
            ],
            [
                296.89923556748704,
                621.7709385929361
            ],
            [
                296.7152266511931,
                622.5034008245914
            ],
            [
                296.5320063184051,
                623.237045417835
            ],
            [
                296.3495730822306,
                623.971884078528
            ],
            [
                296.1679244753285,
                624.7079347662676
            ],
            [
                295.9870592137613,
                625.4452046205904
            ],
            [
                295.8069746357194,
                626.1836954211839
            ],
            [
                295.6276701741708,
                626.9234314360904
            ],
            [
                295.44914281428197,
                627.6644167681112
            ],
            [
                295.27139161522524,
                628.4066573384771
            ],
            [
                295.09441495816515,
                629.1501766526073
            ],
            [
                294.9182106888263,
                629.8949689678801
            ],
            [
                294.74277733417995,
                630.6410580402081
            ],
            [
                294.5681137630309,
                631.3884495763624
            ],
            [
                294.39421838868253,
                632.1371518116017
            ],
            [
                294.2210894700334,
                632.887183176554
            ],
            [
                294.04872561161085,
                633.6385423272096
            ],
            [
                293.8771254362194,
                634.3912545218013
            ],
            [
                293.70628758109063,
                635.1453146938711
            ],
            [
                293.5362107025034,
                635.9007491149034
            ],
            [
                293.36689346956945,
                636.6575547714094
            ],
            [
                293.1983346229597,
                637.4157532151831
            ],
            [
                293.03053347121653,
                638.1753491687979
            ],
            [
                292.8634882094572,
                638.9363538282836
            ],
            [
                292.69719756513786,
                639.6987852418482
            ],
            [
                292.5316607748693,
                640.4626387114461
            ],
            [
                292.36687690521046,
                641.2279426166483
            ],
            [
                292.20284409480206,
                641.9946963720294
            ],
            [
                292.03956263019495,
                642.7629130292844
            ],
            [
                291.87703013782135,
                643.5326112948346
            ],
            [
                291.71524677266416,
                644.3037890887829
            ],
            [
                291.5542109795865,
                645.0764649794736
            ],
            [
                291.3939217740382,
                645.850654131398
            ],
            [
                291.23437879575414,
                646.6263589505517
            ],
            [
                291.07558110563855,
                647.4035915321389
            ],
            [
                290.9175276871443,
                648.1823695234268
            ],
            [
                290.76021783391633,
                648.9627035291661
            ],
            [
                290.6036508370227,
                649.7445938226365
            ],
            [
                290.44782598415776,
                650.5280600342312
            ],
            [
                290.2927425607387,
                651.3131150646506
            ],
            [
                290.1383999694504,
                652.0997697432168
            ],
            [
                289.9847980186077,
                652.888032421835
            ],
            [
                289.83193551095457,
                653.677909800874
            ],
            [
                289.679811907519,
                654.4694202987587
            ],
            [
                289.5284273705874,
                655.2625749788119
            ],
            [
                289.3777805119048,
                656.0573849612349
            ],
            [
                289.2278716554224,
                656.8538614208874
            ],
            [
                289.0786999591279,
                657.6520155971806
            ],
            [
                288.93026492690456,
                658.4518553042416
            ],
            [
                288.78256632755506,
                659.2533938391405
            ],
            [
                288.63560396158,
                660.0566447579869
            ],
            [
                288.48937742668096,
                660.8616195360289
            ],
            [
                288.34388648172046,
                661.6683297050156
            ],
            [
                288.1991308871963,
                662.4767868530429
            ],
            [
                288.0551102703156,
                663.287002637064
            ],
            [
                287.91182428608175,
                664.0989887696051
            ],
            [
                287.76927316371956,
                664.9127570264346
            ],
            [
                287.62745648610974,
                665.7283192393021
            ],
            [
                287.486374312423,
                666.5456873127588
            ],
            [
                287.34602621985596,
                667.3648732010085
            ],
            [
                287.206412601971,
                668.1858889268995
            ],
            [
                287.0675332615358,
                669.0087465770875
            ],
            [
                286.9293880807915,
                669.8334582969752
            ],
            [
                286.7919770900613,
                670.6600363003208
            ],
            [
                286.65530038003857,
                671.4884928580723
            ],
            [
                286.5193583186351,
                672.3188403112291
            ],
            [
                286.3841505153837,
                673.1510910579584
            ],
            [
                286.2496773816617,
                673.9852567177255
            ],
            [
                286.1159389123842,
                674.8213456637147
            ],
            [
                285.9829356424601,
                675.6593749587005
            ],
            [
                285.85066743134445,
                676.4993572717157
            ],
            [
                285.7191346130515,
                677.3413053304222
            ],
            [
                285.5883374688374,
                678.1852319370447
            ],
            [
                285.45827622755576,
                679.0311499524701
            ],
            [
                285.3289513261531,
                679.8790698339294
            ],
            [
                285.2003631775595,
                680.7289999147798
            ],
            [
                285.0725119104015,
                681.5809598847729
            ],
            [
                284.9453979298713,
                682.4349628834532
            ],
            [
                284.8190220105753,
                683.2910221142726
            ],
            [
                284.69338427588866,
                684.1491456711337
            ],
            [
                284.56848535301566,
                685.0093450391075
            ],
            [
                284.4443257775891,
                685.8716401749404
            ],
            [
                284.32090572796386,
                686.736044570291
            ],
            [
                284.19822631197957,
                687.6025651377402
            ],
            [
                284.0762876768974,
                688.4712145150701
            ],
            [
                283.95509057334,
                689.3420135556379
            ],
            [
                283.83463565907306,
                690.2149755178715
            ],
            [
                283.7149234817321,
                691.0900994735566
            ],
            [
                283.59595493948245,
                691.9674141645216
            ],
            [
                283.477730428123,
                692.8469335854326
            ],
            [
                283.36025109811925,
                693.728655525237
            ],
            [
                283.2435173816249,
                694.6126089183418
            ],
            [
                283.1275302654746,
                695.4988070651482
            ],
            [
                283.0122904675697,
                696.3872493862912
            ],
            [
                282.8977987881997,
                697.2779666304216
            ],
            [
                282.7840561133301,
                698.1709638442454
            ],
            [
                282.671063425958,
                699.0662541392414
            ],
            [
                282.55882153931924,
                699.9638624563036
            ],
            [
                282.4473314512289,
                700.8637823616723
            ],
            [
                282.33659406632455,
                701.7660493633625
            ],
            [
                282.226610522282,
                702.670663435833
            ],
            [
                282.117381761396,
                703.5776466118924
            ],
            [
                282.00890872928744,
                704.4870108488556
            ],
            [
                281.9011926066296,
                705.3987684162224
            ],
            [
                281.7942345792763,
                706.3129394416029
            ],
            [
                281.6880355974959,
                707.2295303064415
            ],
            [
                281.5825969299018,
                708.1485654463033
            ],
            [
                281.4779196638549,
                709.0700491998454
            ],
            [
                281.3740050116367,
                709.9940064855866
            ],
            [
                281.2708542722447,
                710.9204434191838
            ],
            [
                281.1684686888414,
                711.8493816012888
            ],
            [
                281.06684959001586,
                712.7808327242802
            ],
            [
                280.9659981459811,
                713.7148112795014
            ],
            [
                280.8659157080101,
                714.6513383131305
            ],
            [
                280.76660378055163,
                715.5904174645207
            ],
            [
                280.6680635856739,
                716.5320802115283
            ],
            [
                280.5702966610787,
                717.4763235716401
            ],
            [
                280.4733043615718,
                718.4231781721212
            ],
            [
                280.37708815328216,
                719.3726545250154
            ],
            [
                280.2816496138257,
                720.3247630900714
            ],
            [
                280.18699012590497,
                721.2795314944913
            ],
            [
                280.0931114145929,
                722.2369621815313
            ],
            [
                280.00001489300223,
                723.1970787056091
            ],
            [
                279.9077021724558,
                724.1599019107892
            ],
            [
                279.816174994934,
                725.1254329417262
            ],
            [
                279.72543491526426,
                726.0937002098956
            ],
            [
                279.635483588222,
                727.0647218999608
            ],
            [
                279.5463228653368,
                728.0385019784468
            ],
            [
                279.45795429534,
                729.0150655063055
            ],
            [
                279.3703797744913,
                729.9944321252467
            ],
            [
                279.28360097659504,
                730.9766126981864
            ],
            [
                279.19761983874486,
                731.9616208023896
            ],
            [
                279.1124381189616,
                732.9494816184999
            ],
            [
                279.02805769908093,
                733.9402117505042
            ],
            [
                278.94448045332825,
                734.9338207975818
            ],
            [
                278.8617083792017,
                735.9303279498896
            ],
            [
                278.7797433688644,
                736.9297553409422
            ],
            [
                278.6985874501917,
                737.9321200166256
            ],
            [
                278.6182425786733,
                738.9374374474489
            ],
            [
                278.53871079539283,
                739.9457181874758
            ],
            [
                278.4599941861249,
                740.9569884706016
            ],
            [
                NaN,
                741.9712657956783
            ],
            [
                NaN,
                742.9885677779639
            ],
            [
                NaN,
                744.0089121542379
            ],
            [
                NaN,
                745.0323113755582
            ],
            [
                NaN,
                746.0587867475618
            ],
            [
                NaN,
                747.0883588583018
            ],
            [
                NaN,
                748.1210459157008
            ],
            [
                NaN,
                749.1568662445692
            ],
            [
                NaN,
                750.1958382983353
            ],
            [
                NaN,
                751.237980656107
            ],
            [
                NaN,
                752.2833120111345
            ],
            [
                NaN,
                753.331848596541
            ],
            [
                NaN,
                754.3836105688838
            ],
            [
                NaN,
                755.4386188202835
            ],
            [
                NaN,
                756.496892553802
            ],
            [
                NaN,
                757.5584511057066
            ],
            [
                NaN,
                758.6233139343294
            ],
            [
                NaN,
                759.6915006383599
            ],
            [
                NaN,
                760.7630309434329
            ],
            [
                NaN,
                761.8379247067394
            ],
            [
                NaN,
                762.9162019189874
            ],
            [
                NaN,
                763.9978827128607
            ],
            [
                NaN,
                765.0829873552029
            ],
            [
                NaN,
                766.1715362417818
            ],
            [
                NaN,
                767.2635499171059
            ],
            [
                NaN,
                768.3590490645056
            ],
            [
                NaN,
                769.4580544985188
            ],
            [
                NaN,
                770.5605871916216
            ],
            [
                NaN,
                771.666668242297
            ],
            [
                NaN,
                772.7763189055679
            ],
            [
                NaN,
                773.8895605802034
            ],
            [
                NaN,
                775.0064148023189
            ],
            [
                NaN,
                776.1268991134106
            ],
            [
                NaN,
                777.2510386312752
            ],
            [
                NaN,
                778.3788557941357
            ],
            [
                NaN,
                779.5103727514637
            ],
            [
                NaN,
                780.6456117901225
            ],
            [
                NaN,
                781.7845953656494
            ],
            [
                NaN,
                782.9273460799317
            ],
            [
                NaN,
                784.0738866994675
            ],
            [
                NaN,
                785.2242342578656
            ],
            [
                NaN,
                786.3784151521694
            ],
            [
                NaN,
                787.5364547603192
            ],
            [
                NaN,
                788.6983764887253
            ],
            [
                NaN,
                789.8642038997824
            ],
            [
                NaN,
                791.0339589117132
            ],
            [
                NaN,
                792.2076584688034
            ],
            [
                NaN,
                793.3853349755146
            ],
            [
                NaN,
                794.5670126657552
            ],
            [
                NaN,
                795.7527159439795
            ],
            [
                NaN,
                796.9424610238422
            ],
            [
                NaN,
                798.1362766637682
            ],
            [
                NaN,
                799.334191721729
            ],
            [
                NaN,
                800.5362312910981
            ],
            [
                NaN,
                801.7424095331771
            ],
            [
                NaN,
                802.952759719394
            ],
            [
                NaN,
                804.1673103744541
            ],
            [
                NaN,
                805.3860823467195
            ],
            [
                NaN,
                806.609095866537
            ],
            [
                NaN,
                807.8363874510381
            ],
            [
                NaN,
                809.0679808419347
            ],
            [
                NaN,
                810.3038908682554
            ],
            [
                NaN,
                811.5441582446788
            ],
            [
                NaN,
                812.7888057807228
            ],
            [
                NaN,
                814.0378505910497
            ],
            [
                NaN,
                815.2913337631605
            ],
            [
                NaN,
                816.549273354189
            ],
            [
                NaN,
                817.8116964589392
            ],
            [
                NaN,
                819.0786407233804
            ],
            [
                NaN,
                820.3501155886114
            ],
            [
                NaN,
                821.6261658805769
            ],
            [
                NaN,
                822.9068119676273
            ],
            [
                NaN,
                824.1920807699639
            ],
            [
                NaN,
                825.4820096947835
            ],
            [
                NaN,
                826.776611167428
            ],
            [
                NaN,
                828.0759338827335
            ],
            [
                NaN,
                829.3799862190084
            ],
            [
                NaN,
                830.6888164766009
            ],
            [
                NaN,
                832.0024385186832
            ],
            [
                NaN,
                833.3208947822696
            ],
            [
                NaN,
                834.6442041583152
            ],
            [
                NaN,
                835.9724066689603
            ],
            [
                NaN,
                837.30552278776
            ],
            [
                NaN,
                838.6435935971037
            ],
            [
                NaN,
                839.9866376904192
            ],
            [
                NaN,
                841.3347006958859
            ],
            [
                NaN,
                842.6877958472162
            ],
            [
                NaN,
                844.0459747535991
            ],
            [
                NaN,
                845.4092480009657
            ],
            [
                NaN,
                846.777665703316
            ],
            [
                NaN,
                848.1512487127195
            ],
            [
                NaN,
                849.5300330784394
            ],
            [
                NaN,
                850.9140564627388
            ],
            [
                NaN,
                852.3033373218755
            ],
            [
                NaN,
                853.6979257209321
            ],
            [
                NaN,
                855.0978428883961
            ],
            [
                NaN,
                856.5031258764949
            ],
            [
                NaN,
                857.9138159655666
            ],
            [
                NaN,
                859.32993082007
            ],
            [
                NaN,
                860.7515182292831
            ],
            [
                NaN,
                862.1786146402633
            ],
            [
                NaN,
                863.6112381829981
            ],
            [
                NaN,
                865.0494394177375
            ],
            [
                NaN,
                866.4932539708284
            ],
            [
                NaN,
                867.9427044857161
            ],
            [
                NaN,
                869.3978362791306
            ],
            [
                NaN,
                870.858688183027
            ],
            [
                NaN,
                872.3252914417588
            ],
            [
                NaN,
                873.7976780423596
            ],
            [
                NaN,
                875.2758941059468
            ],
            [
                NaN,
                876.7599765136135
            ],
            [
                NaN,
                878.2499570004818
            ],
            [
                NaN,
                879.7458718444574
            ],
            [
                NaN,
                881.2477658940713
            ],
            [
                NaN,
                882.755677233814
            ],
            [
                NaN,
                884.26964424074
            ],
            [
                NaN,
                885.7896964995233
            ],
            [
                NaN,
                887.3158813826186
            ],
            [
                NaN,
                888.8482393786456
            ],
            [
                NaN,
                890.3868101231578
            ],
            [
                NaN,
                891.9316335637586
            ],
            [
                NaN,
                893.4827487296842
            ],
            [
                NaN,
                895.040191167122
            ],
            [
                NaN,
                896.6040085566297
            ],
            [
                NaN,
                898.1742421604316
            ],
            [
                NaN,
                899.7509335711879
            ],
            [
                NaN,
                901.3341247322605
            ],
            [
                NaN,
                902.9238579177737
            ],
            [
                NaN,
                904.5201757536174
            ],
            [
                NaN,
                906.1231212048561
            ],
            [
                NaN,
                907.7327375945899
            ],
            [
                NaN,
                909.3490655554339
            ],
            [
                NaN,
                910.9721523540603
            ],
            [
                NaN,
                912.6020426788402
            ],
            [
                NaN,
                914.2387813055022
            ],
            [
                NaN,
                915.8824133673401
            ],
            [
                NaN,
                917.5329843735407
            ],
            [
                NaN,
                919.1905402115273
            ],
            [
                NaN,
                920.8551271469191
            ],
            [
                NaN,
                922.5267918368231
            ],
            [
                NaN,
                924.2055813209073
            ],
            [
                NaN,
                925.8915430278774
            ],
            [
                NaN,
                927.5847247904724
            ],
            [
                NaN,
                929.2851748331436
            ],
            [
                NaN,
                930.9929417923047
            ],
            [
                NaN,
                932.7080741165847
            ],
            [
                NaN,
                934.4306184884249
            ],
            [
                NaN,
                936.1606276354187
            ],
            [
                NaN,
                937.8981518389032
            ],
            [
                NaN,
                939.6432418167661
            ],
            [
                NaN,
                941.3959487017025
            ],
            [
                NaN,
                943.1563240717377
            ],
            [
                NaN,
                944.9244199404757
            ],
            [
                NaN,
                946.7002887554453
            ],
            [
                NaN,
                948.4839829411005
            ],
            [
                NaN,
                950.2755482854193
            ],
            [
                NaN,
                952.0750461092774
            ],
            [
                NaN,
                953.8825306831524
            ],
            [
                NaN,
                955.6980567310965
            ],
            [
                NaN,
                957.5216794527938
            ],
            [
                NaN,
                959.3534492592966
            ],
            [
                NaN,
                961.193421171163
            ],
            [
                NaN,
                963.0416576808545
            ],
            [
                NaN,
                964.8982159220724
            ],
            [
                NaN,
                966.7631527948578
            ],
            [
                NaN,
                968.6365140409504
            ],
            [
                NaN,
                970.5183708308027
            ],
            [
                NaN,
                972.408782290858
            ],
            [
                NaN,
                974.3078035130578
            ],
            [
                NaN,
                976.2154877923831
            ],
            [
                NaN,
                978.1319066881598
            ],
            [
                NaN,
                980.0571214209288
            ],
            [
                NaN,
                981.9911767905146
            ],
            [
                NaN,
                983.9341508167813
            ],
            [
                NaN,
                985.8861070253248
            ],
            [
                NaN,
                987.8470905752996
            ],
            [
                NaN,
                989.8171820097193
            ],
            [
                NaN,
                991.7964435281536
            ],
            [
                NaN,
                993.7849260164922
            ],
            [
                NaN,
                995.7827121833268
            ],
            [
                NaN,
                997.7898553999905
            ],
            [
                NaN,
                999.8064255177438
            ],
            [
                NaN,
                1001.8324957685156
            ],
            [
                NaN,
                1003.8681172581818
            ],
            [
                NaN,
                1005.9133784722839
            ],
            [
                NaN,
                1007.9683272672089
            ],
            [
                NaN,
                1010.0330506385345
            ],
            [
                NaN,
                1012.1076051698565
            ],
            [
                NaN,
                1014.1920703461293
            ],
            [
                NaN,
                1016.2865105314816
            ],
            [
                NaN,
                1018.3910022509282
            ],
            [
                NaN,
                1020.5056131178904
            ],
            [
                NaN,
                1022.6304212927196
            ],
            [
                NaN,
                1024.7654930816445
            ],
            [
                NaN,
                1026.910912930081
            ],
            [
                NaN,
                1029.0667412044504
            ],
            [
                NaN,
                1031.2330725856543
            ],
            [
                NaN,
                1033.4099591269855
            ],
            [
                NaN,
                1035.5975000222454
            ],
            [
                NaN,
                1037.7957595879143
            ],
            [
                NaN,
                1040.0048193924688
            ],
            [
                NaN,
                1042.2247666573803
            ],
            [
                NaN,
                1044.4556605199743
            ],
            [
                NaN,
                1046.6976017524146
            ],
            [
                NaN,
                1048.9506649521063
            ],
            [
                NaN,
                1051.214923414569
            ],
            [
                NaN,
                1053.4904733534258
            ],
            [
                NaN,
                1055.7773919772646
            ],
            [
                NaN,
                1058.0757559732535
            ],
            [
                NaN,
                1060.3856624558343
            ],
            [
                NaN,
                1062.7071964913341
            ],
            [
                NaN,
                1065.040428357935
            ],
            [
                NaN,
                1067.3854604762726
            ],
            [
                NaN,
                1069.7423807473897
            ],
            [
                NaN,
                1072.1112753268762
            ],
            [
                NaN,
                1074.492224149596
            ],
            [
                NaN,
                1076.8853291987855
            ],
            [
                NaN,
                1079.2906813457842
            ],
            [
                NaN,
                1081.7083723106414
            ],
            [
                NaN,
                1084.138489076949
            ],
            [
                NaN,
                1086.5811259641107
            ],
            [
                NaN,
                1089.0363827758194
            ],
            [
                NaN,
                1091.5043548207295
            ],
            [
                NaN,
                1093.9851383026964
            ],
            [
                NaN,
                1096.478830370687
            ],
            [
                NaN,
                1098.9855289951863
            ],
            [
                NaN,
                1101.5053268466468
            ],
            [
                NaN,
                1104.0383310202958
            ],
            [
                NaN,
                1106.584642475806
            ],
            [
                NaN,
                1109.1443631572768
            ],
            [
                NaN,
                1111.717595999559
            ],
            [
                NaN,
                1114.3044449368429
            ],
            [
                NaN,
                1116.9050149326931
            ],
            [
                NaN,
                1119.5194119669914
            ],
            [
                NaN,
                1122.1477430616658
            ],
            [
                NaN,
                1124.790116289769
            ],
            [
                NaN,
                1127.44664078896
            ],
            [
                NaN,
                1130.11742677764
            ],
            [
                NaN,
                1132.802585559412
            ],
            [
                NaN,
                1135.5022295342887
            ],
            [
                NaN,
                1138.2164722331922
            ],
            [
                NaN,
                1140.9454282927968
            ],
            [
                NaN,
                1143.6892135115045
            ],
            [
                NaN,
                1146.4479448298698
            ],
            [
                NaN,
                1149.2217403612885
            ],
            [
                NaN,
                1152.0107193995598
            ],
            [
                NaN,
                1154.814998070661
            ],
            [
                NaN,
                1157.634698740643
            ],
            [
                NaN,
                1160.4699472830182
            ],
            [
                NaN,
                1163.3208678578771
            ],
            [
                NaN,
                1166.1875858870703
            ],
            [
                NaN,
                1169.0702280429205
            ],
            [
                NaN,
                1171.9689193513036
            ],
            [
                NaN,
                1174.8837823797467
            ],
            [
                NaN,
                1177.8149565802112
            ],
            [
                NaN,
                1180.7625738555219
            ],
            [
                NaN,
                1183.7267674664572
            ],
            [
                NaN,
                1186.7076599175575
            ],
            [
                NaN,
                1189.7053949203034
            ],
            [
                NaN,
                1192.7201134733293
            ],
            [
                NaN,
                1195.7519523576925
            ],
            [
                NaN,
                1198.8010369234692
            ],
            [
                NaN,
                1201.8675249336766
            ],
            [
                NaN,
                1204.9515595306511
            ],
            [
                NaN,
                1208.05326518455
            ],
            [
                NaN,
                1211.172806141696
            ],
            [
                NaN,
                1214.310328605626
            ],
            [
                NaN,
                1217.4659631798288
            ],
            [
                NaN,
                1220.6398809786353
            ],
            [
                NaN,
                1223.832220582736
            ],
            [
                NaN,
                1227.0431369368673
            ],
            [
                NaN,
                1230.2727933074084
            ],
            [
                NaN,
                1233.521326877814
            ],
            [
                NaN,
                1236.7889196459598
            ],
            [
                NaN,
                1240.0757045430182
            ],
            [
                NaN,
                1243.381868059129
            ],
            [
                NaN,
                1246.7075503135165
            ],
            [
                NaN,
                1250.0529366180297
            ],
            [
                NaN,
                1253.41817188311
            ],
            [
                NaN,
                1256.803446969427
            ],
            [
                NaN,
                1260.2089049538913
            ],
            [
                NaN,
                1263.6347441674984
            ],
            [
                NaN,
                1267.0811139475393
            ],
            [
                NaN,
                1270.5482067888822
            ],
            [
                NaN,
                1274.0361927329288
            ],
            [
                NaN,
                1277.5452456380485
            ],
            [
                NaN,
                1281.07556048914
            ],
            [
                NaN,
                1284.6273001599998
            ],
            [
                NaN,
                1288.200662810837
            ],
            [
                NaN,
                1291.7958389066787
            ],
            [
                NaN,
                1295.412997175756
            ],
            [
                NaN,
                1299.052344664696
            ],
            [
                NaN,
                1302.7140753423678
            ],
            [
                NaN,
                1306.3983721147774
            ],
            [
                NaN,
                1310.1054350485792
            ],
            [
                NaN,
                1313.8354698756425
            ],
            [
                NaN,
                1317.5886768939044
            ],
            [
                NaN,
                1321.3652489034566
            ],
            [
                NaN,
                1325.1653958936254
            ],
            [
                NaN,
                1328.989330211686
            ],
            [
                NaN,
                1332.837261198305
            ],
            [
                NaN,
                1336.7094005121346
            ],
            [
                NaN,
                1340.6059581151549
            ],
            [
                NaN,
                1344.5271489378729
            ],
            [
                NaN,
                1348.4731982832527
            ],
            [
                NaN,
                1352.444327447439
            ],
            [
                NaN,
                1356.4407602328047
            ],
            [
                NaN,
                1360.4627229587095
            ],
            [
                NaN,
                1364.510444496673
            ],
            [
                NaN,
                1368.5841563160498
            ],
            [
                NaN,
                1372.6840925005793
            ],
            [
                NaN,
                1376.8104898139454
            ],
            [
                NaN,
                1380.9635876901327
            ],
            [
                NaN,
                1385.1436283158653
            ],
            [
                NaN,
                1389.350856629842
            ],
            [
                NaN,
                1393.5855203966041
            ],
            [
                NaN,
                1397.847870209612
            ],
            [
                NaN,
                1402.1381595434289
            ],
            [
                NaN,
                1406.4566448146325
            ],
            [
                NaN,
                1410.8035853808963
            ],
            [
                NaN,
                1415.1792436025169
            ],
            [
                NaN,
                1419.5838849022452
            ],
            [
                NaN,
                1424.0177777702675
            ],
            [
                NaN,
                1428.4811938278074
            ],
            [
                NaN,
                1432.9743990412192
            ],
            [
                NaN,
                1437.4976765017864
            ],
            [
                NaN,
                1442.051310085099
            ],
            [
                NaN,
                1446.6355843546733
            ],
            [
                NaN,
                1451.250787212005
            ],
            [
                NaN,
                1455.897199227222
            ],
            [
                NaN,
                1460.5751184746
            ],
            [
                NaN,
                1465.2848494112955
            ],
            [
                NaN,
                1470.0266937901933
            ],
            [
                NaN,
                1474.8009396301122
            ],
            [
                NaN,
                1479.6079078380485
            ],
            [
                NaN,
                1484.4479152808126
            ],
            [
                NaN,
                1489.32126273265
            ],
            [
                NaN,
                1494.2282753737607
            ],
            [
                NaN,
                1499.169286643699
            ],
            [
                NaN,
                1504.1446004234347
            ],
            [
                NaN,
                1509.1545668013162
            ],
            [
                NaN,
                1514.199515679156
            ],
            [
                NaN,
                1519.2797758175736
            ],
            [
                NaN,
                1524.395710230363
            ],
            [
                NaN,
                1529.5476354332343
            ],
            [
                NaN,
                1534.7359359161665
            ],
            [
                NaN,
                1539.960934003904
            ],
            [
                NaN,
                1545.2230210881226
            ],
            [
                NaN,
                1550.5225284106707
            ],
            [
                NaN,
                1555.8598569810786
            ],
            [
                NaN,
                1561.2353460715997
            ],
            [
                NaN,
                1566.6494017857447
            ],
            [
                NaN,
                1572.102386990359
            ],
            [
                NaN,
                1577.5946952448187
            ],
            [
                NaN,
                1583.1267258776224
            ],
            [
                NaN,
                1588.698850181334
            ],
            [
                NaN,
                1594.3114946369212
            ],
            [
                NaN,
                1599.9650574559014
            ],
            [
                NaN,
                1605.65993596939
            ],
            [
                NaN,
                1611.396564653021
            ],
            [
                NaN,
                1617.17536349433
            ],
            [
                NaN,
                1622.9967375323808
            ],
            [
                NaN,
                1628.861137694909
            ],
            [
                NaN,
                1634.7690012277126
            ],
            [
                NaN,
                1640.7207697927543
            ],
            [
                NaN,
                1646.7168767355492
            ],
            [
                NaN,
                1652.7577876398143
            ],
            [
                NaN,
                1658.8439638161597
            ],
            [
                NaN,
                1664.9758699302454
            ],
            [
                NaN,
                1671.1539766096203
            ],
            [
                NaN,
                1677.378760529572
            ],
            [
                NaN,
                1683.6506991503313
            ],
            [
                NaN,
                1689.9702847323445
            ],
            [
                NaN,
                1696.3380161419655
            ],
            [
                NaN,
                1702.7543952172327
            ],
            [
                NaN,
                1709.2199303293826
            ],
            [
                NaN,
                1715.7351364787148
            ],
            [
                NaN,
                1722.300535398063
            ],
            [
                NaN,
                1728.9166556431032
            ],
            [
                NaN,
                1735.5840327218912
            ],
            [
                NaN,
                1742.3032091729553
            ],
            [
                NaN,
                1749.0747346994372
            ],
            [
                NaN,
                1755.8991662673504
            ],
            [
                NaN,
                1762.777068221064
            ],
            [
                NaN,
                1769.709010075939
            ],
            [
                NaN,
                1776.6955653552425
            ],
            [
                NaN,
                1783.7373279654375
            ],
            [
                NaN,
                1790.8348929151778
            ],
            [
                NaN,
                1797.988863186682
            ],
            [
                NaN,
                1805.1998498543883
            ],
            [
                NaN,
                1812.4684706782286
            ],
            [
                NaN,
                1819.7953368077638
            ],
            [
                NaN,
                1827.1811008255206
            ],
            [
                NaN,
                1834.6264074890175
            ],
            [
                NaN,
                1842.1319090257186
            ],
            [
                NaN,
                1849.6982445179017
            ],
            [
                NaN,
                1857.3261083370487
            ],
            [
                NaN,
                1865.0161810917334
            ],
            [
                NaN,
                1872.7691274219055
            ],
            [
                NaN,
                1880.5856649305567
            ],
            [
                NaN,
                1888.466506457235
            ],
            [
                NaN,
                1896.4123383434512
            ],
            [
                NaN,
                1904.4239216856006
            ],
            [
                NaN,
                1912.5019725410698
            ],
            [
                NaN,
                1920.6472448125523
            ],
            [
                NaN,
                1928.860499919912
            ],
            [
                NaN,
                1937.1424924822015
            ],
            [
                NaN,
                1945.49401933223
            ],
            [
                NaN,
                1953.9158489049787
            ],
            [
                NaN,
                1962.4088015976984
            ],
            [
                NaN,
                1970.973673086433
            ],
            [
                NaN,
                1979.611295188545
            ],
            [
                NaN,
                1988.3225046235682
            ],
            [
                NaN,
                1997.1081321612844
            ],
            [
                NaN,
                2005.9690614223
            ],
            [
                NaN,
                2014.9061342926987
            ],
            [
                NaN,
                2023.9202516329876
            ],
            [
                NaN,
                2033.0123154451596
            ],
            [
                NaN,
                2042.1832058124944
            ],
            [
                NaN,
                2051.433866201984
            ],
            [
                NaN,
                2060.765233511828
            ],
            [
                NaN,
                2070.178243311727
            ],
            [
                NaN,
                2079.673853156557
            ],
            [
                NaN,
                2089.253052005425
            ],
            [
                NaN,
                2098.916828159471
            ],
            [
                NaN,
                2108.666184356724
            ],
            [
                NaN,
                2118.5021221777033
            ],
            [
                NaN,
                2128.425689762218
            ],
            [
                NaN,
                2138.437936393618
            ],
            [
                NaN,
                2148.5399251386257
            ],
            [
                NaN,
                2158.7327347783857
            ],
            [
                NaN,
                2169.0174601006256
            ],
            [
                NaN,
                2179.395212178938
            ],
            [
                NaN,
                2189.867118649561
            ],
            [
                NaN,
                2200.4343239901714
            ],
            [
                NaN,
                2211.0979898388764
            ],
            [
                NaN,
                2221.859295281222
            ],
            [
                NaN,
                2232.7194371477494
            ],
            [
                NaN,
                2243.67963034145
            ],
            [
                NaN,
                2254.7411081596483
            ],
            [
                NaN,
                2265.9051226032584
            ],
            [
                NaN,
                2277.1729447191387
            ],
            [
                NaN,
                2288.5458649350544
            ],
            [
                NaN,
                2300.0251934239755
            ],
            [
                NaN,
                2311.612260418723
            ],
            [
                NaN,
                2323.308416606715
            ],
            [
                NaN,
                2335.115031636374
            ],
            [
                NaN,
                2347.0334806288
            ],
            [
                NaN,
                2359.0651950907245
            ],
            [
                NaN,
                2371.2116112076783
            ],
            [
                NaN,
                2383.4741875014956
            ],
            [
                NaN,
                2395.8543879037907
            ],
            [
                NaN,
                2408.353719871471
            ],
            [
                NaN,
                2420.973723558163
            ],
            [
                NaN,
                2433.715945724667
            ],
            [
                NaN,
                2446.5819353769066
            ],
            [
                NaN,
                2459.57332447304
            ],
            [
                NaN,
                2472.691728691155
            ],
            [
                NaN,
                2485.93877811842
            ],
            [
                NaN,
                2499.3161830325344
            ],
            [
                NaN,
                2512.8256136502077
            ],
            [
                NaN,
                2526.468822443033
            ],
            [
                NaN,
                2540.247561020532
            ],
            [
                NaN,
                2554.163608291551
            ],
            [
                NaN,
                2568.2187946325794
            ],
            [
                NaN,
                2582.414943599056
            ],
            [
                NaN,
                2596.7539502030577
            ],
            [
                NaN,
                2611.2377013863556
            ],
            [
                NaN,
                2625.86814230114
            ],
            [
                NaN,
                2640.6472426427877
            ],
            [
                NaN,
                2655.576982745848
            ],
            [
                NaN,
                2670.6594270202227
            ],
            [
                NaN,
                2685.8965997140444
            ],
            [
                NaN,
                2701.2906300687214
            ],
            [
                NaN,
                2716.8436577375064
            ],
            [
                NaN,
                2732.5578093168187
            ],
            [
                NaN,
                2748.435330602227
            ],
            [
                NaN,
                2764.4784617572595
            ],
            [
                NaN,
                2780.6894570368027
            ],
            [
                NaN,
                2797.0706463215674
            ],
            [
                NaN,
                2813.6243960153583
            ],
            [
                NaN,
                2830.3531009541025
            ],
            [
                NaN,
                2847.259184960027
            ],
            [
                NaN,
                2864.345123330485
            ],
            [
                NaN,
                2881.6134500592207
            ],
            [
                NaN,
                2899.066727185151
            ],
            [
                NaN,
                2916.7075606313088
            ],
            [
                NaN,
                2934.5386011027176
            ],
            [
                NaN,
                2952.5625449532886
            ],
            [
                NaN,
                2970.7821324584065
            ],
            [
                NaN,
                2989.200150290248
            ],
            [
                NaN,
                3007.8194460880623
            ],
            [
                NaN,
                3026.6429083091875
            ],
            [
                NaN,
                3045.6734758494517
            ],
            [
                NaN,
                3064.914139125043
            ],
            [
                NaN,
                3084.3679410765535
            ],
            [
                NaN,
                3104.0379782844952
            ],
            [
                NaN,
                3123.927402019981
            ],
            [
                NaN,
                3144.0394194376236
            ],
            [
                NaN,
                3164.377283699523
            ],
            [
                NaN,
                3184.9443241543413
            ],
            [
                NaN,
                3205.7439238041943
            ],
            [
                NaN,
                3226.779524952669
            ],
            [
                NaN,
                3248.054631752337
            ],
            [
                NaN,
                3269.5728115624734
            ],
            [
                NaN,
                3291.337696241059
            ],
            [
                NaN,
                3313.3529647832956
            ],
            [
                NaN,
                3335.6223863739965
            ],
            [
                NaN,
                3358.149806256642
            ],
            [
                NaN,
                3380.939128179904
            ],
            [
                NaN,
                3403.9943153446084
            ],
            [
                NaN,
                3427.319396349224
            ],
            [
                NaN,
                3450.9185234289766
            ],
            [
                NaN,
                3474.795896096924
            ],
            [
                NaN,
                3498.955745235983
            ],
            [
                NaN,
                3523.402465206043
            ],
            [
                NaN,
                3548.1405006012137
            ],
            [
                NaN,
                3573.1743131776275
            ],
            [
                NaN,
                3598.508564122023
            ],
            [
                NaN,
                3624.1479222042176
            ],
            [
                NaN,
                3650.0971510880695
            ],
            [
                NaN,
                3676.361162145579
            ],
            [
                NaN,
                3702.9448482862235
            ],
            [
                NaN,
                3729.8533405110225
            ],
            [
                NaN,
                3757.0917236223913
            ],
            [
                NaN,
                3784.66530975766
            ],
            [
                NaN,
                3812.579392457651
            ],
            [
                NaN,
                3840.8394874098076
            ],
            [
                NaN,
                3869.4510871858647
            ],
            [
                NaN,
                3898.4199320658327
            ],
            [
                NaN,
                3927.7517304568064
            ],
            [
                NaN,
                3957.452430328208
            ],
            [
                NaN,
                3987.5280121578708
            ],
            [
                NaN,
                4017.9845938781746
            ],
            [
                NaN,
                4048.828457655366
            ],
            [
                NaN,
                4080.0659163201453
            ],
            [
                NaN,
                4111.703505159048
            ],
            [
                NaN,
                4143.747858799577
            ],
            [
                NaN,
                4176.205682051173
            ],
            [
                NaN,
                4209.083905460241
            ],
            [
                NaN,
                4242.38956693912
            ],
            [
                NaN,
                4276.129816553863
            ],
            [
                NaN,
                4310.311957399301
            ],
            [
                NaN,
                4344.943485023881
            ],
            [
                NaN,
                4380.032014056051
            ],
            [
                NaN,
                4415.58530989919
            ],
            [
                NaN,
                4451.6112708129
            ],
            [
                NaN,
                4488.118026495256
            ],
            [
                NaN,
                4525.113835726649
            ],
            [
                NaN,
                4562.607127994576
            ],
            [
                NaN,
                4600.60650760295
            ],
            [
                NaN,
                4639.1207578603835
            ],
            [
                NaN,
                4678.158822435722
            ],
            [
                NaN,
                4717.7298796176165
            ],
            [
                NaN,
                4757.843277664232
            ],
            [
                NaN,
                4798.508560305061
            ],
            [
                NaN,
                4839.735473039677
            ],
            [
                NaN,
                4881.533968083928
            ],
            [
                NaN,
                4923.914209490543
            ],
            [
                NaN,
                4966.886578313041
            ],
            [
                NaN,
                5010.4616779882135
            ],
            [
                NaN,
                5054.650339845876
            ],
            [
                NaN,
                5099.463628778764
            ],
            [
                NaN,
                5144.912849070512
            ],
            [
                NaN,
                5191.009550390476
            ],
            [
                NaN,
                5237.765533920693
            ],
            [
                NaN,
                5285.192858745275
            ],
            [
                NaN,
                5333.303848301945
            ],
            [
                NaN,
                5382.111097145389
            ],
            [
                NaN,
                5431.627477782599
            ],
            [
                NaN,
                5481.866132917059
            ],
            [
                NaN,
                5532.840509860595
            ],
            [
                NaN,
                5584.564372360099
            ],
            [
                NaN,
                5637.051777777639
            ],
            [
                NaN,
                5690.317098985595
            ],
            [
                NaN,
                5744.375032632667
            ],
            [
                NaN,
                5799.240607358426
            ],
            [
                NaN,
                5854.929140015883
            ],
            [
                NaN,
                5911.456398695451
            ],
            [
                NaN,
                5968.8384615595505
            ],
            [
                NaN,
                6027.091775116687
            ],
            [
                NaN,
                6086.233135996846
            ],
            [
                NaN,
                6146.279741526734
            ],
            [
                NaN,
                6207.249242019996
            ],
            [
                NaN,
                6269.159657819206
            ],
            [
                NaN,
                6332.029377255702
            ],
            [
                NaN,
                6395.87728894087
            ],
            [
                NaN,
                6460.722738098825
            ],
            [
                NaN,
                6526.58546420504
            ],
            [
                NaN,
                6593.4856655448375
            ],
            [
                NaN,
                6661.444123219337
            ],
            [
                NaN,
                6730.482011648175
            ],
            [
                NaN,
                6800.621007675157
            ],
            [
                NaN,
                6871.883419677355
            ],
            [
                NaN,
                6944.291949654819
            ],
            [
                NaN,
                7017.869936340383
            ],
            [
                NaN,
                7092.64131332796
            ],
            [
                NaN,
                7168.630421876112
            ],
            [
                NaN,
                7245.862452575763
            ],
            [
                NaN,
                7324.362997391511
            ],
            [
                NaN,
                7404.15839466617
            ],
            [
                NaN,
                7485.275609685224
            ],
            [
                NaN,
                7567.742211487566
            ],
            [
                NaN,
                7651.58659409577
            ],
            [
                NaN,
                7736.837655348887
            ],
            [
                NaN,
                7823.525274030227
            ],
            [
                NaN,
                7911.679780736646
            ],
            [
                NaN,
                8001.332599220518
            ],
            [
                NaN,
                8092.515603335337
            ],
            [
                NaN,
                8185.261826357137
            ],
            [
                NaN,
                8279.604802574882
            ],
            [
                NaN,
                8375.579244197254
            ],
            [
                NaN,
                8473.220470612454
            ],
            [
                NaN,
                8572.564947399149
            ],
            [
                NaN,
                8673.6499114807
            ],
            [
                NaN,
                8776.513661904592
            ],
            [
                NaN,
                8881.19549396141
            ],
            [
                NaN,
                8987.735626165375
            ],
            [
                NaN,
                9096.175538694424
            ],
            [
                NaN,
                9206.557532308063
            ],
            [
                NaN,
                9318.92529807181
            ],
            [
                NaN,
                9433.323531577676
            ],
            [
                NaN,
                9549.798097870085
            ],
            [
                NaN,
                9668.396257190103
            ],
            [
                NaN,
                9789.166316154293
            ],
            [
                NaN,
                9912.158056177368
            ],
            [
                NaN,
                10037.422599760306
            ],
            [
                NaN,
                10165.012265240139
            ],
            [
                NaN,
                10294.981063891915
            ],
            [
                NaN,
                10427.384382220656
            ],
            [
                NaN,
                10562.27896748753
            ],
            [
                NaN,
                10699.72340972807
            ],
            [
                NaN,
                10839.77780409045
            ],
            [
                NaN,
                10982.503788576198
            ],
            [
                NaN,
                11127.964920960532
            ],
            [
                NaN,
                11276.226497604299
            ],
            [
                NaN,
                11427.355559100293
            ],
            [
                NaN,
                11581.421064837497
            ],
            [
                NaN,
                11738.494058840985
            ],
            [
                NaN,
                11898.647515827683
            ],
            [
                NaN,
                12061.956390505427
            ],
            [
                NaN,
                12228.497972132953
            ],
            [
                NaN,
                12398.351742715244
            ],
            [
                NaN,
                12571.599448281075
            ],
            [
                NaN,
                12748.325100043292
            ],
            [
                NaN,
                12928.615358401894
            ],
            [
                NaN,
                13112.559367056705
            ],
            [
                NaN,
                13300.248863886161
            ],
            [
                NaN,
                13491.778234822734
            ],
            [
                NaN,
                13687.244720261184
            ],
            [
                NaN,
                13886.748539320191
            ],
            [
                NaN,
                14090.392834810391
            ],
            [
                NaN,
                14298.283847445275
            ],
            [
                NaN,
                14510.530938099539
            ],
            [
                NaN,
                14727.246903530886
            ],
            [
                NaN,
                14948.547976328633
            ],
            [
                NaN,
                15174.55389168354
            ],
            [
                NaN,
                15405.388056186928
            ],
            [
                NaN,
                15641.177650439171
            ],
            [
                NaN,
                15882.053741850199
            ],
            [
                NaN,
                16128.151637664929
            ],
            [
                NaN,
                16379.610764437532
            ],
            [
                NaN,
                16636.57491414492
            ],
            [
                NaN,
                16899.19240010322
            ],
            [
                NaN,
                17167.616218849405
            ],
            [
                NaN,
                17442.004113011128
            ],
            [
                NaN,
                17722.519052917367
            ],
            [
                NaN,
                18009.32913236021
            ],
            [
                NaN,
                18302.60783423107
            ],
            [
                NaN,
                18602.53423781139
            ],
            [
                NaN,
                18909.29322376381
            ],
            [
                NaN,
                19223.075688314675
            ],
            [
                NaN,
                19544.07872423878
            ],
            [
                NaN,
                19872.50591218771
            ],
            [
                NaN,
                20208.567632352482
            ],
            [
                NaN,
                20552.481163324603
            ],
            [
                NaN,
                20904.47100877607
            ],
            [
                NaN,
                21264.769170294305
            ],
            [
                NaN,
                21633.615432142575
            ],
            [
                NaN,
                22011.257657865983
            ],
            [
                NaN,
                22397.952099236176
            ],
            [
                NaN,
                22793.96371910539
            ],
            [
                NaN,
                23199.56644146037
            ],
            [
                NaN,
                23615.043749121003
            ],
            [
                NaN,
                24040.68882306808
            ],
            [
                NaN,
                24476.804979886223
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                25381.71694177309
            ]
        ]
    ]
}

==> anc/M-mu_scan_SLAC.json <==
{
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "T [MeV]": 0.0,
    "regularization": "SLAC",
    "keyword": {
        "regulateTemporalDirection": true
    },
    "columns": [
        "$M$ [MeV]",
        "$\\Lambda$ [MeV]",
        "$G \\Lambda^2$ [MeV]",
        "$\\mu_c$ [MeV]",
        "$\\mu_{c,inhom}$ [MeV]"
    ],
    "data": [
        [
            476.1904761904762,
            471.4285714285715,
            466.6666666666667,
            461.9047619047618,
            457.1428571428572,
            452.38095238095235,
            447.61904761904765,
            442.85714285714283,
            438.09523809523813,
            433.3333333333119,
            428.5714285714161,
            423.8095238095166,
            419.04761904761494,
            414.285714285712,
            409.5238095238083,
            404.76190476190413,
            399.99999999999966,
            395.23809523809507,
            390.47619047619037,
            385.71428571428567,
            380.9523809523809,
            376.1904761904762,
            371.42857142857144,
            366.6666666666667,
            361.9047619047619,
            357.1428571428571,
            352.38095238095235,
            347.6190476190476,
            342.8571428571429,
            338.095238095238,
            333.3333333333333,
            328.57142857142856,
            323.8095238095238,
            319.04761904761904,
            314.2857142857059,
            309.52380952380565,
            304.76190476190305,
            299.99999999999926,
            295.2380952380949,
            290.47619047619037,
            290,
            288,
            286,
            284,
            282,
            280,
            278,
            276,
            274,
            272,
            270,
            268,
            266,
            264,
            262,
            260,
            258,
            256,
            256,
            254,
            252,
            250,
            248,
            246,
            244,
            242,
            240,
            238,
            236,
            234,
            232,
            230,
            228,
            226,
            224,
            222,
            220,
            218,
            216,
            214,
            212,
            210,
            208,
            206,
            204,
            202,
            200,
            198,
            196,
            194,
            192,
            190,
            188,
            186,
            184,
            182,
            180,
            178,
            176,
            174,
            172,
            170
        ],
        [
            166.87352961954505,
            166.8811687426589,
            166.90125048848432,
            166.93439356426404,
            166.9812546950333,
            167.04253150714416,
            167.11896567411213,
            167.21134635272048,
            167.3205139407362,
            167.44736419148091,
            167.59285272493577,
            167.75799998013966,
            167.94389665942242,
            168.15170972169267,
            168.38268898963403,
            168.63817444447204,
            168.91960429213532,
            169.22852389637856,
            169.56659568804855,
            169.93561017548106,
            170.33749819941832,
            170.7743445973075,
            171.24840346695518,
            171.76211524896527,
            172.31812588201265,
            172.91930832582815,
            173.5687867950276,
            174.26996410413383,
            175.0265525921729,
            175.842609176375,
            176.72257518160924,
            177.6713217087416,
            178.69420144551688,
            179.79710799329024,
            180.98654398885324,
            182.26969955135328,
            183.65454289095774,
            185.14992529219637,
            186.76570314903904,
            188.51288030326663,
            188.69528683987883,
            189.4773729637417,
            190.28602391897192,
            191.12229039191067,
            191.98727658834696,
            192.88214358035512,
            193.80811290119289,
            194.76647040951798,
            195.7585704462493,
            196.7858403096956,
            197.8497850771182,
            198.95199280372753,
            200.09414013325988,
            201.27799835779098,
            202.5054399683505,
            203.77844574227015,
            205.09911241807464,
            206.46966101418755,
            206.46966101418755,            
            207.8924458538476,
            209.36996436541426,
            210.9048677352053,
            212.49997249821354,
            214.15827316230556,
            215.8829559721886,
            217.6774139319743,
            219.5452632192043,
            221.49036113911095,
            223.51682578594017,
            225.62905759865401,
            227.83176302165703,
            230.12998050775155,
            232.52910913085324,
            235.0349401106552,
            237.65369159112134,
            240.39204706020547,
            243.25719785050794,
            246.25689022082085,
            249.39947758790095,
            252.69397855815998,
            256.1501415018031,
            259.7785165197791,
            263.5905357792377,
            267.59860333912326,
            271.8161957581669,
            276.25797497669015,
            280.93991519790706,
            285.8794457691731,
            291.095612387797,
            296.60925933885403,
            302.44323592586636,
            308.62263079366664,
            315.1750384838853,
            322.13086332888406,
            329.5236667078018,
            337.3905647852188,
            345.77268518732905,
            354.71569266293454,
            364.27039572767677,
            374.4934486490994,
            385.44816601617015,
            397.20547066966895
        ],
        [
            0.4085772272076147,
            0.4048618665489353,
            0.40115084931902567,
            0.3974443323347101,
            0.3937424801539661,
            0.3900454655572757,
            0.38635347006475307,
            0.3826666844921055,
            0.3789853095487855,
            0.37530955648199554,
            0.3716396477706893,
            0.36797581787371253,
            0.36431831403737186,
            0.360667397167436,
            0.35702334277161774,
            0.3533864419789801,
            0.3497570026434086,
            0.3461353505390083,
            0.3425218306560939,
            0.33891680860732903,
            0.3353206721545536,
            0.33173383286793373,
            0.32815672793026834,
            0.32458982210061793,
            0.3210336098528942,
            0.3174886177066593,
            0.31395540676917183,
            0.3104345755096603,
            0.3069267627889486,
            0.3034326511698794,
            0.29995297053650966,
            0.29648850205277943,
            0.29304008249426544,
            0.28960860898973073,
            0.28619504421241104,
            0.282800422064362,
            0.2794258539004006,
            0.27607253534170706,
            0.2727417537318701,
            0.2694348962908847,
            0.2691055829791565,
            0.2677252772786971,
            0.26634959957100657,
            0.264978671517785,
            0.2636126187733935,
            0.2622515711309189,
            0.26089566267340375,
            0.2595450319303436,
            0.25819982203955033,
            0.2568601809144598,
            0.255526261416951,
            0.25419822153572563,
            0.25287622457027276,
            0.2515604393204188,
            0.2502510402814339,
            0.24894820784463007,
            0.24765212850334506,
            0.24636299506416098,
            0.24636299506416098,            
            0.24508100686314746,
            0.24380636998689062,
            0.24253929749789385,
            0.24128000966404484,
            0.24002873419154755,
            0.23878570646074884,
            0.2375511697641235,
            0.2363253755455551,
            0.23510858363990553,
            0.23390106251169396,
            0.23270308949152166,
            0.23151495100866698,
            0.23033694281804093,
            0.2291693702194301,
            0.228012548266663,
            0.22686680196401254,
            0.22573246644678654,
            0.22460988714266525,
            0.2234994199099011,
            0.22240143114803107,
            0.2213162978762077,
            0.2202444077736978,
            0.21918615917646897,
            0.2181419610231108,
            0.21711223274262556,
            0.21609740407581318,
            0.21509791482121185,
            0.21411421449562423,
            0.2131467618983917,
            0.21219602456762443,
            0.2112624781156418,
            0.21034660542991357,
            0.20944889572485947,
            0.20856984342892954,
            0.2077099468906395,
            0.2068697068863707,
            0.20604962491257853,
            0.20525020124402044,
            0.20447193274072098,
            0.20371531038524915,
            0.20298081653474184,
            0.20226892187075218,
            0.20158008203600053
        ],
        [
            492.8562786985816,
            489.80178020456015,
            486.73309875137556,
            483.65001197541966,
            480.5522905483207,
            477.43969817752327,
            474.31199078018705,
            471.169606345336,
            468.01110711523745,
            464.8367587921827,
            461.6386259825661,
            458.4395474719937,
            455.2158076659407,
            451.97568936181625,
            448.7180229123536,
            445.44280048178376,
            442.1497059034986,
            438.83704268109346,
            435.50755337603397,
            432.1591692320473,
            428.78899346656544,
            425.40442923241454,
            421.9969686199122,
            418.56906407985,
            415.06352658486946,
            411.64913549954576,
            408.13567668795685,
            404.6453396764776,
            401.10911413504726,
            397.54929800542317,
            393.96152910497034,
            390.3428482853108,
            386.6466303927905,
            383.0732080727541,
            379.38956723850754,
            375.67358420872927,
            371.92520716595635,
            367.9126692438841,
            364.18538664200236,
            360.46135708708266,
            358.6208157627556,
            356.53484259774984,
            358.0564609130655,
            356.0266795515759,
            350.39865168839344,
            352.0318858954312,
            350.0678845859786,
            348.12685823073576,
            349.9001443005181,
            344.3160091451144,
            342.44739105391835,
            336.85317823219395,
            338.78699127191527,
            340.7914266127718,
            339.0516769997184,
            337.3410720545487,
            335.66046609130314,
            330.118038458066,
            330.118038458066,            
            328.4733430517169,
            326.8604462490262,
            329.2566791658137,
            327.74048461450894,
            328.5618325630748,
            331.09847505437386,
            329.86997686486365,
            322.0495297057826,
            318.199126384809,
            315.23302892897266,
            313.9580344774368,
            317.02305222160055,
            311.54336786286666,
            316.1677295953844,
            318.1835615071208,
            308.28679503204467,
            307.30673718384384,
            306.3831221105125,
            314.8040975908306,
            300.01302879751796,
            299.21190386320984,
            293.6455469401993,
            298.0094710296659,
            297.20541246177254,
            296.4080421765698,
            291.1058387721716,
            295.8628322303517,
            300.8770298993939,
            299.2176656410537,
            284.31228118058056,
            297.32871212202673,
            298.2889479522888,
            295.61219192723985,
            290.0039394565982,
            296.4042451943981,
            305.632114070468,
            285.0010003241674,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN
        ],
        [
            [
                NaN,
                524.248654731
            ],
            [
                NaN,
                524.272653744
            ],
            [
                NaN,
                524.33574241
            ],
            [
                NaN,
                524.439864453
            ],
            [
                NaN,
                524.439864453
            ],
            [
                NaN,
                524.587083037
            ],
            [
                NaN,
                525.019714837
            ],
            [
                NaN,
                525.309937299
            ],
            [
                NaN,
                525.652897391
            ],
            [
                NaN,
                526.051409207
            ],
            [
                NaN,
                526.508474915
            ],
            [
                NaN,
                527.027300319
            ],
            [
                NaN,
                527.61131196
            ],
            [
                NaN,
                527.3105698678779
            ],
            [
                NaN,
                527.9864212739145
            ],
            [
                NaN,
                526.6293380945062
            ],
            [
                NaN,
                527.3568298169183
            ],
            [
                NaN,
                525.8464596526068
            ],
            [
                NaN,
                524.2040297387742
            ],
            [
                NaN,
                524.9689011737177
            ],
            [
                NaN,
                523.1675535295532
            ],
            [
                NaN,
                524.004789226202
            ],
            [
                NaN,
                522.0433095937747
            ],
            [
                NaN,
                522.963938320383
            ],
            [
                NaN,
                523.988506483409
            ],
            [
                NaN,
                521.8581835551356
            ],
            [
                NaN,
                522.9960788077851
            ],
            [
                NaN,
                523.3810059649694
            ],
            [
                NaN,
                522.9006473537277
            ],
            [
                NaN,
                522.4185173871529
            ],
            [
                NaN,
                523.9522610447615
            ],
            [
                NaN,
                521.4585285575455
            ],
            [
                NaN,
                523.1605054768061
            ],
            [
                NaN,
                525.0857592724863
            ],
            [
                NaN,
                527.199277984976
            ],
            [
                NaN,
                527.0739497054792
            ],
            [
                NaN,
                526.9886398223241
            ],
            [
                NaN,
                529.5633572431357
            ],
            [
                NaN,
                529.7116900377058
            ],
            [
                NaN,
                532.8397909052371
            ],
            [
                NaN,
                531.2297718188458
            ],
            [
                NaN,
                532.492280252295
            ],
            [
                NaN,
                532.698084409007
            ],
            [
                NaN,
                536.1675906017263
            ],
            [
                NaN,
                534.5118890077963
            ],
            [
                NaN,
                537.00328872349
            ],
            [
                NaN,
                536.3580107560441
            ],
            [
                NaN,
                537.9814232322923
            ],
            [
                NaN,
                538.4364999512021
            ],
            [
                NaN,
                539.1190922566777
            ],
            [
                NaN,
                540.9566438240972
            ],
            [
                NaN,
                541.8037611124206
            ],
            [
                NaN,
                544.9141583000256
            ],
            [
                NaN,
                545.6248527345116
            ],
            [
                NaN,
                547.8166850136913
            ],
            [
                NaN,
                550.1177563478165
            ],
            [
                NaN,
                549.8719367680112
            ],
            [
                NaN,
                549.8719367680112
            ],
            [
                336.98281284973154,
                551.163773869696
            ],
            [
                341.0671376129923,
                553.7623346478664
            ],
            [
                342.5494188892024,
                556.489954891605
            ],
            [
                347.9341211956699,
                557.6961624540553
            ],
            [
                352.766429687209,
                557.723740029182
            ],
            [
                357.8399476910848,
                560.3773392064195
            ],
            [
                359.9886984811856,
                563.421873846851
            ],
            [
                365.0921126368543,
                565.0109857056889
            ],
            [
                368.00856175004594,
                567.6926320113282
            ],
            [
                373.3616317098957,
                570.5199811550299
            ],
            [
                376.94740043678445,
                573.7662068671029
            ],
            [
                383.7422533039291,
                574.3723144884933
            ],
            [
                387.4885400250814,
                579.9796286589805
            ],
            [
                394.89367195226,
                580.52138715383
            ],
            [
                399.0779027459803,
                582.3592879507476
            ],
            [
                407.1235312790362,
                588.0536971645913
            ],
            [
                412.1998825807576,
                589.7967958458307
            ],
            [
                417.35289086914054,
                594.9712441857599
            ],
            [
                426.7613381405056,
                596.4748886090205
            ],
            [
                435.8024782143906,
                599.4997821194329
            ],
            [
                443.81216288511155,
                602.1996149236205
            ],
            [
                450.59175143857726,
                608.3679306016363
            ],
            [
                458.8633882606254,
                613.0667068263563
            ],
            [
                467.83962548792806,
                622.6301381861791
            ],
            [
                482.5587872123947,
                619.8575833239665
            ],
            [
                491.6635445075625,
                625.3316447918879
            ],
            [
                507.0190427394498,
                628.3185955300555
            ],
            [
                515.3042983003043,
                633.6547519110651
            ],
            [
                534.067211675875,
                639.3789066717051
            ],
            [
                548.6521880590275,
                639.3529183779493
            ],
            [
                564.0956013852439,
                645.5858888234953
            ],
            [
                585.2560403047964,
                642.5402435809712
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ],
            [
                NaN,
                NaN
            ]
        ]
    ]
}

==> anc/M-mu_scan_SpatialCutoff.json <==
{
    "f_pi [MeV]": 88,
    "m_pi [MeV]": 0,
    "T [MeV]": 0.0,
    "regularization": "SpatialCutoff",
    "keyword": {},
    "columns": [
        "$M$ [MeV]",
        "$\\Lambda$ [MeV]",
        "$G \\Lambda^2$ [MeV]",
        "$\\mu_c$ [MeV]",
        "$\\mu_{c,inhom}$ [MeV]"
    ],
    "data": [
        [
            142.8571428571429,
            143.80952380952323,
            144.76190476190476,
            145.71428571428572,
            146.66666666666686,
            147.61904761904762,
            148.57142857142858,
            149.52380952380946,
            150.47619047619048,
            151.42857142857142,
            152.3809523809524,
            153.3333333333332,
            154.28571428571425,
            155.2380952380952,
            156.19047619047618,
            157.14285714285717,
            158.0952380952381,
            159.04761904761907,
            160.00000000000003,
            160.95238095238093,
            161.9047619047619,
            162.85714285714286,
            163.80952380952294,
            164.76190476190456,
            165.71428571428567,
            166.66666666666666,
            167.61904761904762,
            168.57142857142858,
            169.52380952380955,
            170.4761904761905,
            171.42857142857144,
            172.38095238095238,
            173.33333333333334,
            174.28571428571593,
            175.2380952380957,
            176.19047619047632,
            177.1428571428572,
            178.09523809523807,
            179.04761904761907,
            180.0,
            180.9523809523809,
            181.90476190476193,
            182.85714285714286,
            183.8095238095238,
            184.76190476190473,
            185.71428571428802,
            186.66666666666714,
            187.6190476190477,
            188.57142857142858,
            189.52380952380952,
            190.47619047619045,
            191.42857142857136,
            192.38095238095238,
            193.33333333333158,
            194.28571428571425,
            195.23809523809524,
            196.19047619047623,
            197.14285714285705,
            198.0952380952353,
            199.04761904761907,
            200.0,
            200.95238095238093,
            201.90476190476195,
            202.8571428571429,
            203.80952380952377,
            204.76190476190465,
            205.71428571428547,
            206.66666666666586,
            207.61904761904543,
            208.57142857142853,
            209.52380952380955,
            210.47619047619048,
            211.42857142857142,
            212.38095238095238,
            213.33333333333337,
            214.28571428571428,
            215.23809523809524,
            216.1904761904762,
            217.14285714285714,
            218.09523809523802,
            219.04761904761907,
            220.00000000000003,
            220.9523809523809,
            221.90476190476187,
            222.8571428571428,
            223.8095238095238,
            224.76190476190473,
            225.71428571428558,
            226.6666666666665,
            227.6190476190473,
            228.57142857142813,
            229.5238095238088,
            230.4761904761893,
            231.42857142856963,
            232.3809523809496,
            233.33333333332914,
            234.28571428571428,
            235.23809523809524,
            236.1904761904762,
            237.14285714285717,
            238.0952380952381,
            239.04761904761898,
            239.99999999999997,
            240.952380952381,
            241.90476190476193,
            242.85714285714286,
            243.8095238095238,
            244.7619047619048,
            245.71428571428572,
            246.66666666666669,
            247.6190476190476,
            248.57142857142856,
            249.52380952380952,
            250.47619047619045,
            251.42857142857144,
            252.38095238095235,
            253.33333333333331,
            254.28571428571425,
            255.23809523809524,
            256.19047619047615,
            257.14285714285717,
            258.09523809523813,
            259.04761904761904,
            259.99999999999994,
            260.95238095238096,
            261.90476190476187,
            262.85714285714283,
            263.80952380952374,
            264.7619047619047,
            265.7142857142856,
            266.66666666666663,
            267.6190476190475,
            268.5714285714285,
            269.52380952380935,
            270.4761904761902,
            271.42857142857116,
            272.38095238095195,
            273.33333333333275,
            274.2857142857135,
            275.2380952380944,
            276.190476190475,
            277.14285714285563,
            278.0952380952362,
            279.0476190476166,
            279.99999999999693,
            280.95238095237704,
            281.9047619047569,
            282.8571428571366,
            283.80952380951595,
            284.76190476189487,
            285.7142857142857,
            286.66666666666663,
            287.61904761904765,
            288.5714285714286,
            289.52380952380946,
            290.47619047619054,
            291.42857142857144,
            292.38095238095235,
            293.33333333333337,
            294.28571428571433,
            295.23809523809535,
            296.1904761904761,
            297.14285714285717,
            298.09523809523813,
            299.04761904761904,
            300.00000000000006,
            300.95238095238096,
            301.904761904762,
            302.8571428571429,
            303.80952380952385,
            304.76190476190476,
            305.71428571428584,
            306.6666666666665,
            307.61904761904765,
            308.57142857142856,
            309.5238095238095,
            310.4761904761904,
            311.42857142857144,
            312.3809523809523,
            313.33333333333337,
            314.28571428571433,
            315.2380952380952,
            316.1904761904762,
            317.14285714285717,
            318.09523809523813,
            319.0476190476191,
            320.0,
            320.9523809523809,
            321.9047619047618,
            322.8571428571429,
            323.8095238095238,
            324.76190476190476,
            325.7142857142857,
            326.66666666666663,
            327.61904761904754,
            328.57142857142844,
            329.5238095238094,
            330.4761904761905,
            331.42857142857144,
            332.38095238095235,
            333.33333333333326,
            334.2857142857142,
            335.23809523809524,
            336.190476190476,
            337.142857142857,
            338.09523809523796,
            339.04761904761887,
            339.99999999999983,
            340.9523809523807,
            341.90476190476153,
            342.85714285714266,
            343.8095238095234,
            344.76190476190436,
            345.71428571428515,
            346.66666666666595,
            347.61904761904697,
            348.5714285714276,
            349.52380952380844,
            350.4761904761892,
            351.42857142857,
            352.38095238095076,
            353.3333333333312,
            354.28571428571183,
            355.2380952380922,
            356.1904761904729,
            357.14285714285313,
            358.0952380952335,
            359.0476190476137,
            359.9999999999936,
            360.9523809523736,
            361.9047619047532,
            362.85714285713266,
            363.80952380951203,
            364.761904761891,
            365.71428571426975,
            366.66666666664815,
            367.61904761904776,
            368.57142857142856,
            369.5238095238095,
            370.47619047619054,
            371.42857142857144,
            372.38095238095235,
            373.33333333333337,
            374.2857142857144,
            375.23809523809524,
            376.1904761904762,
            377.1428571428571,
            378.09523809523796,
            379.047619047619,
            380.00000000000006,
            380.9523809523809,
            381.90476190476176,
            382.85714285714295,
            383.80952380952374,
            384.76190476190476,
            385.7142857142857,
            386.6666666666666,
            387.61904761904776,
            388.5714285714286,
            389.52380952380963,
            390.4761904761903,
            391.4285714285714,
            392.3809523809523,
            393.3333333333333,
            394.2857142857143,
            395.2380952380951,
            396.19047619047615,
            397.1428571428573,
            398.09523809523813,
            399.0476190476189,
            400.00000000000006,
            400.952380952381,
            401.90476190476187,
            402.857142857143,
            403.8095238095238,
            404.76190476190476,
            405.7142857142857,
            406.66666666666674,
            407.61904761904754,
            408.5714285714286,
            409.5238095238097,
            410.4761904761904,
            411.4285714285713,
            412.3809523809526,
            413.3333333333332,
            414.2857142857144,
            415.2380952380953,
            416.190476190476,
            417.1428571428571,
            418.09523809523796,
            419.0476190476192,
            419.99999999999983,
            420.95238095238096,
            421.90476190476204,
            422.8571428571427,
            423.8095238095238,
            424.7619047619047,
            425.71428571428584,
            426.66666666666674,
            427.6190476190476,
            428.5714285714284,
            429.5238095238096,
            430.4761904761904,
            431.42857142857156,
            432.3809523809524,
            433.3333333333332,
            434.28571428571394,
            435.2380952380951,
            436.1904761904762,
            437.14285714285717,
            438.09523809523796,
            439.047619047619,
            439.99999999999983,
            440.9523809523808,
            441.90476190476176,
            442.85714285714283,
            443.8095238095235,
            444.76190476190453,
            445.7142857142855,
            446.6666666666665,
            447.6190476190473,
            448.5714285714279,
            449.523809523809,
            450.47619047618986,
            451.42857142857065,
            452.38095238095167,
            453.3333333333325,
            454.28571428571325,
            455.2380952380943,
            456.19047619047507,
            457.14285714285614,
            458.0952380952368,
            459.0476190476175,
            459.9999999999981,
            460.9523809523794,
            461.90476190475954,
            462.8571428571402,
            463.8095238095208,
            464.76190476190146,
            465.7142857142821,
            466.66666666666276,
            467.6190476190431,
            468.5714285714235,
            469.5238095238039,
            470.476190476184,
            471.42857142856434,
            472.38095238094445,
            473.3333333333246,
            474.28571428570433,
            475.2380952380841,
            476.1904761904639,
            477.1428571428436,
            478.09523809522256,
            479.047619047602,
            479.9999999999813,
            480.9523809523599,
            481.9047619047386,
            482.8571428571169,
            483.80952380949515,
            484.76190476187287,
            485.71428571425037,
            486.6666666666665,
            487.61904761904776,
            488.5714285714287,
            489.52380952380935,
            490.47619047619065,
            491.4285714285712,
            492.3809523809523,
            493.33333333333326,
            494.2857142857142,
            495.2380952380952,
            496.1904761904762,
            497.14285714285717,
            498.095238095238,
            499.0476190476194,
            499.9999999999997,
            500.95238095238096,
            501.90476190476187,
            502.85714285714306,
            503.8095238095237,
            504.7619047619049,
            505.7142857142857,
            506.66666666666686,
            507.6190476190475,
            508.5714285714284,
            509.5238095238098,
            510.4761904761905,
            511.42857142857133,
            512.3809523809523,
            513.3333333333335,
            514.2857142857141,
            515.2380952380952,
            516.1904761904764,
            517.1428571428571,
            518.0952380952381,
            519.0476190476189,
            519.9999999999997,
            520.952380952381,
            521.9047619047622,
            522.857142857143,
            523.8095238095239,
            524.7619047619048,
            525.7142857142858,
            526.6666666666666,
            527.6190476190478,
            528.5714285714284,
            529.5238095238093,
            530.4761904761905,
            531.4285714285713,
            532.3809523809522,
            533.3333333333335,
            534.2857142857143,
            535.2380952380953,
            536.1904761904759,
            537.142857142857,
            538.0952380952383,
            539.047619047619,
            540.0,
            540.9523809523811,
            541.904761904762,
            542.8571428571428,
            543.8095238095235,
            544.7619047619048,
            545.7142857142856,
            546.6666666666665,
            547.6190476190475,
            548.5714285714288,
            549.5238095238095,
            550.4761904761903,
            551.4285714285716,
            552.3809523809524,
            553.3333333333333,
            554.285714285714,
            555.2380952380954,
            556.1904761904761,
            557.1428571428569,
            558.0952380952381,
            559.0476190476193,
            559.9999999999999,
            560.9523809523808,
            561.904761904762,
            562.8571428571427,
            563.8095238095236,
            564.7619047619049,
            565.7142857142858,
            566.6666666666665,
            567.6190476190477,
            568.5714285714286,
            569.5238095238094,
            570.4761904761905,
            571.4285714285713
        ],
        [
            2351.140528052932,
            2289.6444649721566,
            2231.0854485245236,
            2175.283573154593,
            2122.0721620314957,
            2071.296644394567,
            2022.8135401000507,
            1976.4895400548467,
            1932.200672524795,
            1889.8315464464815,
            1849.274663871453,
            1810.4297945504952,
            1773.2034064379152,
            1737.5081465762944,
            1703.262367421696,
            1670.3896941991675,
            1638.8186293463343,
            1608.4821905173364,
            1579.3175789865459,
            1551.2658756173726,
            1524.2717618508766,
            1498.2832634263566,
            1473.251514775332,
            1449.1305422344703,
            1425.877064405945,
            1403.4503081554801,
            1381.8118388853406,
            1360.9254038489817,
            1340.7567873913622,
            1321.273677103705,
            1302.4455399756364,
            1284.243507712285,
            1266.6402704600685,
            1249.6099782534482,
            1233.128149556979,
            1217.1715863320333,
            1201.7182951093275,
            1186.7474135923337,
            1172.239142358983,
            1158.1746812658932,
            1144.5361701932754,
            1131.3066337992964,
            1118.4699299805472,
            1106.0107017605224,
            1093.9143323510204,
            1082.1669031522795,
            1070.755154476898,
            1059.6664487992607,
            1048.8887363493905,
            1038.4105228829806,
            1028.220839473745,
            1018.309214185791,
            1008.6656454948436,
            999.2805773372927,
            990.144875675124,
            981.2498064737724,
            972.587014996756,
            964.1485063292756,
            955.9266270485924,
            947.9140479653356,
            940.1037478659107,
            932.4889981900122,
            925.063348583588,
            917.8206132705809,
            910.754858191455,
            903.8603888599703,
            897.131738893124,
            890.5636591722701,
            884.1511075963654,
            877.8892393908991,
            871.7733979387691,
            865.7991061011279,
            859.9620579990903,
            854.2581112285286,
            848.6832794823114,
            843.2337255559747,
            837.9057547143682,
            832.6958083982832,
            827.6004582514296,
            822.6164004493768,
            817.7404503132514,
            812.9695371920665,
            808.3006995985752,
            803.7310805844809,
            799.2579233417184,
            794.8785670173303,
            790.5904427302423,
            786.3910697789371,
            782.2780520296989,
            778.2490744757248,
            774.3018999579704,
            770.4343660391434,
            766.6443820227674,
            762.9299261097094,
            759.2890426850036,
            755.7198397282298,
            752.2204863410585,
            748.789210386097,
            745.4242962310834,
            742.1240825934657,
            738.8869604800698,
            735.7113712171996,
            732.5958045666645,
            729.5387969234966,
            726.5389295913436,
            723.5948271317526,
            720.7051557837566,
            717.8686219503785,
            715.0839707488406,
            712.3499846214424,
            709.6654820042355,
            707.0293160507642,
            704.440373408299,
            701.8975730441091,
            699.3998651194623,
            696.9462299091454,
            694.5356767644244,
            692.1672431174613,
            689.83999352531,
            687.5530187517053,
            685.3054348849515,
            683.0963824903009,
            680.9250257952908,
            678.790551906586,
            676.6921700569449,
            674.6291108809905,
            672.6006257185421,
            670.6059859443089,
            668.6444823228209,
            666.7154243875107,
            664.8181398429272,
            662.9519739890939,
            661.1162891670886,
            659.3104642249464,
            657.5338940030498,
            655.7859888381885,
            654.0661740855257,
            652.3738896577327,
            650.7085895805918,
            649.0697415643998,
            647.4568265905289,
            645.8693385125432,
            644.3067836712795,
            642.7686805233428,
            641.2545592824804,
            639.7639615733294,
            638.2964400970527,
            636.851558308393,
            635.4288901037102,
            634.0280195195686,
            632.648540441457,
            631.2900563223479,
            629.9521799104853,
            628.6345329863528,
            627.3367461082604,
            626.0584583663052,
            624.7993171443795,
            623.5589778899308,
            622.3371038911818,
            621.1333660615352,
            619.9474427309027,
            618.7790194437014,
            617.6277887632757,
            616.4934500825116,
            615.3757094404228,
            614.2742793444879,
            613.1888785985403,
            612.1192321360057,
            611.0650708583042,
            610.0261314782304,
            609.0021563681386,
            607.9928934127629,
            606.9980958665144,
            606.0175222150958,
            605.0509360412877,
            604.0981058947614,
            603.1588051657812,
            602.2328119626632,
            601.3199089928628,
            600.4198834475678,
            599.5325268896826,
            598.6576351450834,
            597.7950081970426,
            596.94445008371,
            596.1057687985553,
            595.2787761936711,
            594.4632878858438,
            593.6591231653008,
            592.866104907049,
            592.0840594847168,
            591.3128166868242,
            590.5522096353969,
            589.8020747068541,
            589.0622514550954,
            588.3325825367169,
            587.6129136382883,
            586.9030934056309,
            586.2029733750237,
            585.5124079062899,
            584.8312541176957,
            584.1593718226073,
            583.4966234678565,
            582.8428740737543,
            582.1979911757098,
            581.5618447674012,
            580.93430724545,
            580.3152533555574,
            579.704560140058,
            579.102106886842,
            578.5077750796155,
            577.9214483494483,
            577.3430124275773,
            576.77235509943,
            576.2093661598223,
            575.6539373693095,
            575.1059624116443,
            574.5653368523193,
            574.0319580981555,
            573.5057253579112,
            572.9865396038765,
            572.4743035344343,
            571.9689215375489,
            571.4702996551632,
            570.9783455484775,
            570.4929684640822,
            570.0140792009236,
            569.541590078077,
            569.0754149033055,
            568.6154689423837,
            568.1616688891611,
            567.71393283635,
            567.272180247014,
            566.8363319267385,
            566.4063099964667,
            565.9820378659795,
            565.5634402080042,
            565.1504429329258,
            564.7429731641365,
            564.3409592138756,
            563.9443305597221,
            563.5530178215848,
            563.1669527392446,
            562.7860681504065,
            562.4102979692636,
            562.0395771655478,
            561.6738417440642,
            561.3130287246892,
            560.957076122823,
            560.6059229302857,
            560.259509096644,
            559.917775510957,
            559.5806639839317,
            559.2481172304771,
            558.9200788526452,
            558.5964933229536,
            558.2773059680723,
            557.9624629528736,
            557.6519112648311,
            557.3455986987586,
            557.0434738418857,
            556.7454860592528,
            556.4515854794283,
            556.1617229805289,
            555.8758501765448,
            555.5939194039569,
            555.3158837086401,
            555.0416968330463,
            554.7713132036597,
            554.5046879187174,
            554.2417767361904,
            553.9825360620172,
            553.7269229385821,
            553.4748950334392,
            553.2264106282672,
            552.9814286080547,
            552.7399084505125,
            552.5018102156997,
            552.267094535868,
            552.035722605511,
            551.80765617162,
            551.5828575241358,
            551.3612894865963,
            551.1429154069745,
            550.9276991486994,
            550.7156050818587,
            550.5065980745799,
            550.3006434845814,
            550.097707150894,
            549.8977553857466,
            549.7007549666117,
            549.5066731284137,
            549.3154775558799,
            549.1271363760557,
            548.9416181509548,
            548.7588918703601,
            548.5789269447628,
            548.4016931984372,
            548.2271608626522,
            548.055300569013,
            547.8860833429299,
            547.719480597214,
            547.5554641257958,
            547.3940060975614,
            547.2350790503095,
            547.0786558848193,
            546.9247098590339,
            546.7732145823519,
            546.6241440100273,
            546.477472437672,
            546.3331744958646,
            546.1912251448584,
            546.0515996693874,
            545.9142736735678,
            545.779223075897,
            545.6464241043411,
            545.5158532915152,
            545.3874874699519,
            545.2613037674545,
            545.1372796025375,
            545.0153926799488,
            544.895620986272,
            544.7779427856112,
            544.6623366153503,
            544.548781281991,
            544.437255857064,
            544.3277396731146,
            544.2202123197594,
            544.1146536398123,
            544.0110437254808,
            543.9093629146282,
            543.8095917871022,
            543.7117111611299,
            543.615702089772,
            543.5215458574442,
            543.4292239764949,
            543.3387181838442,
            543.2500104376832,
            543.1630829142266,
            543.0779180045247,
            542.9944983113284,
            542.9128066460091,
            542.8328260255308,
            542.7545396694744,
            542.6779309971128,
            542.6029836245341,
            542.5296813618169,
            542.45800821025,
            542.3879483596006,
            542.3194861854291,
            542.2526062464473,
            542.1872932819223,
            542.1235322091227,
            542.0613081208077,
            542.0006062827591,
            541.9414121313516,
            541.8837112711658,
            541.8274894726393,
            541.7727326697565,
            541.7194269577757,
            541.6675585909965,
            541.6171139805588,
            541.5680796922786,
            541.52044244453,
            541.4741891061376,
            541.429306694328,
            541.3857823726996,
            541.3436034492291,
            541.302757374312,
            541.2632317388299,
            541.2250142722528,
            541.1880928407699,
            541.1524554454487,
            541.118090220427,
            541.0849854311291,
            541.0531294725141,
            541.0225108673485,
            540.9931182645079,
            540.9649404373044,
            540.9379662818417,
            540.9121848153914,
            540.887585174802,
            540.8641566149244,
            540.8418885070677,
            540.820770337476,
            540.8007917058303,
            540.7819423237707,
            540.7642120134444,
            540.7475907060744,
            540.7320684405495,
            540.7176353620375,
            540.704281720616,
            540.6919978699298,
            540.680774265862,
            540.6706014652292,
            540.6614701244964,
            540.6533709985076,
            540.6462949392409,
            540.6402328945766,
            540.6351759070878,
            540.6311151128465,
            540.6280417402488,
            540.6259471088576,
            540.6248226282597,
            540.6246597969445,
            540.6254502011943,
            540.6271855139943,
            540.6298574939574,
            540.6334579842635,
            540.6379789116163,
            540.6434122852143,
            540.6497501957366,
            540.6569848143428,
            540.6651083916893,
            540.6741132569579,
            540.6839918168988,
            540.6947365548882,
            540.706340029997,
            540.7187948760776,
            540.7320938008569,
            540.7462295850485,
            540.761195081474,
            540.776983214198,
            540.7935869776745,
            540.810999435905,
            540.8292137216116,
            540.8482230354165,
            540.868020645038,
            540.8885998844933,
            540.9099541533171,
            540.9320769157879,
            540.9549617001633,
            540.9786020979321,
            541.0029917630699,
            541.0281244113107,
            541.0539938194231,
            541.0805938245007,
            541.1079183232616,
            541.1359612713549,
            541.1647166826784,
            541.1941786287072,
            541.2243412378288,
            541.2551986946866,
            541.2867452395379,
            541.3189751676125,
            541.3518828284856,
            541.3854626254586,
            541.4197090149446,
            541.4546165058678,
            541.4901796590646,
            541.5263930866988,
            541.5632514516794
        ],
        [
            1.6633278369971995,
            1.664384074256181,
            1.6654770785130975,
            1.666607018917668,
            1.667774032979199,
            1.6689782273327625,
            1.6702196785577528,
            1.6714984340418375,
            1.6728145128836556,
            1.6741679068279218,
            1.6755585812269462,
            1.676986476022945,
            1.6784515067458419,
            1.6799535655216613,
            1.6814925220869337,
            1.6830682248049127,
            1.6846805016797364,
            1.686329161365006,
            1.6880139941635852,
            1.6897347730157257,
            1.691491254472943,
            1.6932831796553416,
            1.6951102751903575,
            1.696972254131166,
            1.6988688168531998,
            1.7007996519275164,
            1.7027644369698953,
            1.7047628394647925,
            1.7067945175634307,
            1.7088591208554973,
            1.7109562911140572,
            1.7130856630134288,
            1.7152468648199175,
            1.7174395190554004,
            1.719663243133837,
            1.7219176499709838,
            1.724202348567474,
            1.726516944565715,
            1.728861040780975,
            1.7312342377071475,
            1.7336361339977087,
            1.7360663269224426,
            1.7385244128005257,
            1.7410099874106058,
            1.7435226463785247,
            1.746061985543364,
            1.7486276013024467,
            1.7512190909361274,
            1.7538360529128598,
            1.7564780871754262,
            1.759144795408946,
            1.7618357812913665,
            1.764550650727138,
            1.7672890120647484,
            1.77005047629882,
            1.7728346572573341,
            1.7756411717747962,
            1.7784696398518098,
            1.781319684801774,
            1.784190933385322,
            1.7870830159329372,
            1.7899955664565885,
            1.7929282227506598,
            1.795880626482877,
            1.7988524232756975,
            1.8018432627786654,
            1.804852798732216,
            1.8078806890233967,
            1.8109265957339473,
            1.8139901851811882,
            1.8170711279520473,
            1.820169098930789,
            1.8232837773206374,
            1.8264148466597685,
            1.8295619948319903,
            1.832724914072444,
            1.835903300968634,
            1.8390968564571013,
            1.8423052858160214,
            1.8455282986540085,
            1.8487656088953717,
            1.8520169347620934,
            1.8552819987527511,
            1.858560527618609,
            1.8618522523371004,
            1.8651569080828927,
            1.868474234196735,
            1.8718039741522663,
            1.8751458755209558,
            1.8784996899353394,
            1.8818651730507039,
            1.8852420845053663,
            1.8886301878796896,
            1.8920292506539471,
            1.895439044165183,
            1.8988593435631609,
            1.9022899277655472,
            1.9057305794122905,
            1.9091810848195998,
            1.9126412339332373,
            1.9161108202814654,
            1.9195896409276398,
            1.9230774964225268,
            1.926574190756417,
            1.930079531311104,
            1.9335933288117875,
            1.9371153972789485,
            1.9406455539802596,
            1.944183619382572,
            1.9477294171040307,
            1.9512827738663514,
            1.9548435194473055,
            1.9584114866334428,
            1.9619865111730908,
            1.9655684317296604,
            1.969157089835274,
            1.9727523298447662,
            1.9763539988900496,
            1.9799619468349012,
            1.9835760262301538,
            1.9871960922693366,
            1.9908220027447723,
            1.994453618004139,
            1.9980908009075187,
            2.0017334167849374,
            2.005381333394409,
            2.0090344208804938,
            2.0126925517333767,
            2.0163556007484686,
            2.020023444986545,
            2.0236959637344145,
            2.0273730384661333,
            2.031054552804757,
            2.0347403924846406,
            2.0384304453142783,
            2.0421246011396987,
            2.045822751808394,
            2.0495247911338024,
            2.0532306148603303,
            2.056940120628917,
            2.0606532079431408,
            2.064369778135857,
            2.0680897343363758,
            2.0718129814381605,
            2.0755394260670665,
            2.0792689765500882,
            2.0830015428846322,
            2.0867370367083,
            2.0904753712691786,
            2.094216461396639,
            2.097960223472675,
            2.101706575403506,
            2.105455436592107,
            2.1092067279108004,
            2.1129603716745198,
            2.116716291614511,
            2.120474412852489,
            2.1242346618752572,
            2.1279969665097793,
            2.131761255898685,
            2.1355274604762293,
            2.139295511944674,
            2.143065343251096,
            2.1468368885646174,
            2.1506100832540507,
            2.154384863865943,
            2.158161168103033,
            2.1619389348030897,
            2.1657181039181457,
            2.1694986164941152,
            2.1732804146507787,
            2.1770634415621464,
            2.1808476414371762,
            2.1846329595008607,
            2.18841934197565,
            2.192206736063231,
            2.195995089926646,
            2.199784352672735,
            2.203574474334919,
            2.2073654058562933,
            2.2111570990730436,
            2.214949506698173,
            2.218742582305528,
            2.2225362803141335,
            2.2263305559728113,
            2.2301253653451,
            2.2339206652944426,
            2.2377164134696703,
            2.241512568290743,
            2.2453090889347753,
            2.2491059353223055,
            2.2529030681038407,
            2.256700448646651,
            2.2604980390218046,
            2.2642958019914543,
            2.268093700996367,
            2.2718917001436805,
            2.275689764194892,
            2.279487858554081,
            2.2832859492563444,
            2.287084002956455,
            2.2908819869177326,
            2.2946798690011234,
            2.2984776176544877,
            2.302275201902087,
            2.306072591334268,
            2.309869756097347,
            2.3136666668836727,
            2.317463294921892,
            2.3212596119673767,
            2.325055590292859,
            2.3288512026792105,
            2.332646422406421,
            2.3364412232447327,
            2.340235579445939,
            2.3440294657348586,
            2.347822857300951,
            2.3516157297901077,
            2.355408059296581,
            2.3591998223550776,
            2.3629909959329813,
            2.366781557422742,
            2.3705714846343904,
            2.3743607557881994,
            2.3781493495074777,
            2.381937244811501,
            2.3857244211085766,
            2.389510858189227,
            2.3932965362195064,
            2.397081435734443,
            2.4008655376315993,
            2.404648823164749,
            2.4084312739376768,
            2.4122128718980838,
            2.4159935993316153,
            2.4197734388559913,
            2.423552373415333,
            2.4273303862741757,
            2.431107461012402,
            2.4348835815194816,
            2.4386587319891944,
            2.4424328969143874,
            2.446206061081811,
            2.449978209567061,
            2.4537493277296116,
            2.4575194012079358,
            2.461288415914711,
            2.465056358032117,
            2.4688232140072284,
            2.472588970547462,
            2.476353614616142,
            2.4801171334281165,
            2.4838795144454715,
            2.487640745373312,
            2.49140081415562,
            2.4951597089711943,
            2.4989174182296563,
            2.5026739305675276,
            2.5064292348443815,
            2.51018332013906,
            2.5139361757459597,
            2.517687791171388,
            2.5214381561299724,
            2.525187260541151,
            2.5289350945257048,
            2.5326816484023738,
            2.5364269126845174,
            2.540170878076835,
            2.5439135354721545,
            2.5476548759482665,
            2.5513948907648225,
            2.555133571360282,
            2.5588709093489164,
            2.562606896517863,
            2.566341524824236,
            2.5700747863922815,
            2.573806673510589,
            2.5775371786293415,
            2.5812662943576297,
            2.584994013460792,
            2.5887203288578267,
            2.592445233618816,
            2.5961687209624356,
            2.5998907842534673,
            2.6036114170003786,
            2.6073306128529476,
            2.611048365599903,
            2.6147646691666364,
            2.6184795176129314,
            2.622192905130742,
            2.625904826042005,
            2.629615274796497,
            2.633324245969714,
            2.637031734260808,
            2.6407377344905365,
            2.6444422415992626,
            2.6481452506449847,
            2.651846756801399,
            2.65554675535599,
            2.659245241708169,
            2.6629422113674264,
            2.6666376599515234,
            2.6703315831847174,
            2.674023976896009,
            2.6777148370174313,
            2.6814041595823492,
            2.685091940723805,
            2.688778176672887,
            2.6924628637571173,
            2.6961459983988787,
            2.6998275771138576,
            2.7035075965095237,
            2.7071860532836203,
            2.710862944222694,
            2.7145382662006465,
            2.718212016177301,
            2.721884191196997,
            2.7255547883872264,
            2.7292238049572517,
            2.732891238196793,
            2.736557085474701,
            2.740221344237672,
            2.743884012008985,
            2.747545086387235,
            2.7512045650451236,
            2.7548624457282442,
            2.7585187262538873,
            2.7621734045098796,
            2.765826478453436,
            2.76947794611002,
            2.7731278055722446,
            2.7767760549987646,
            2.7804226926132096,
            2.7840677167031225,
            2.7877111256189187,
            2.7913529177728598,
            2.7949930916380494,
            2.7986316457474403,
            2.802268578692856,
            2.8059038891240347,
            2.8095375757476826,
            2.8131696373265505,
            2.816800072678512,
            2.8204288806756708,
            2.82405606024347,
            2.82768161035983,
            2.8313055300542813,
            2.8349278184071345,
            2.838548474548638,
            2.8421674976581714,
            2.8457848869634375,
            2.849400641739676,
            2.8530147613088808,
            2.8566272450390433,
            2.860238092343386,
            2.863847302679636,
            2.8674548755492855,
            2.8710608104968807,
            2.874665107109315,
            2.878267765015123,
            2.881868783883811,
            2.885468163425327,
            2.889065903388818,
            2.892662003562821,
            2.8962564637740793,
            2.8998492838870336,
            2.903440463803212,
            2.907030003460612,
            2.9106179028330916,
            2.914204161929791,
            2.917788780794535,
            2.921371759505266,
            2.9249530981734733,
            2.928532796943646,
            2.9321108559927054,
            2.935687275529491,
            2.9392620557942095,
            2.942835197057915,
            2.946406699622005,
            2.9499765638176996,
            2.9535447900055543,
            2.9571113785749588,
            2.9606763299436585,
            2.9642396445572805,
            2.9678013228888585,
            2.971361365438378,
            2.974919772732315,
            2.9784765453231956,
            2.9820316837891494,
            2.9855851887334794,
            2.9891370607842345,
            2.992687300593788,
            2.9962359088384196,
            2.999782886217919,
            3.0033282334551736,
            3.0068719512957767,
            3.010414040507639,
            3.0139545018806073,
            3.0174933362260776,
            3.02103054437664,
            3.0245661271856945,
            3.028100085527102,
            3.0316324202948324,
            3.0351631324025994,
            3.0386922227835305,
            3.0422196923898293,
            3.045745542192424,
            3.049269773180663,
            3.052792386361968,
            3.0563133827615343,
            3.0598327634220057,
            3.063350529403165,
            3.066866681781639,
            3.0703812216505835,
            3.073894150119406,
            3.0774054683134566,
            3.080915177373756,
            3.0844232784567027,
            3.0879297727338013,
            3.091434661391392,
            3.0949379456303667,
            3.098439626665916,
            3.1019397057272693,
            3.1054381840574266,
            3.10893506291291,
            3.112430343563519,
            3.115924027292073,
            3.1194161153941766,
            3.122906609177982,
            3.1263955099639493,
            3.129882819084613,
            3.133368537884359,
            3.1368526677192015,
            3.140335209956552,
            3.143816165975008,
            3.1472955371641396,
            3.150773324924273,
            3.1542495306662808,
            3.157724155811385,
            3.1611972017909475,
            3.164668670046269,
            3.168138562028404,
            3.17160687919795,
            3.175073623024876,
            3.1785387949883166,
            3.1820023965764017,
            3.1854644292860694,
            3.188924894622878,
            3.192383794100846,
            3.195841129242262,
            3.1992969015775294
        ],
        [
            243.14564999779196,
            243.52826574357988,
            243.91283340459705,
            245.42960577918197,
            244.68746974074304,
            246.1108124119066,
            246.45390762209885,
            246.7988570603939,
            247.14302677959137,
            247.48955846590513,
            247.83536677629687,
            248.18412863265675,
            248.53205108921372,
            248.88100379790245,
            249.23005175331514,
            249.58146555294462,
            249.93365731155083,
            250.63105053093938,
            250.94158822912797,
            251.25442481604188,
            251.56511761648085,
            251.87834511235843,
            252.19188830764887,
            252.50650871477706,
            252.82116888469884,
            252.86438691636505,
            253.186745475468,
            253.50927788337484,
            253.83231211636885,
            254.15615915438588,
            254.83993676993921,
            255.16598212997536,
            255.49248047657596,
            256.03637880841876,
            256.359804691756,
            256.6841386621344,
            257.0078559448261,
            257.3324115411043,
            257.65656335517156,
            257.9811546492773,
            258.30575568206876,
            258.63127381993263,
            258.9530487767331,
            259.2709256664467,
            259.5893846904023,
            259.90742103417125,
            260.22696531408377,
            260.546281443108,
            260.8661531564143,
            261.1863895132524,
            261.50705242748774,
            261.82806568624085,
            262.149501655774,
            262.47126496285944,
            262.79326952111336,
            263.11567421170446,
            263.43810308306587,
            263.76132433081244,
            264.0844588371676,
            264.4080111635341,
            264.73197383279603,
            265.0560184256707,
            265.3801634129353,
            265.81651047891853,
            266.1397628670741,
            266.46286022625765,
            266.786230218602,
            267.10995893815186,
            267.4337235175256,
            267.75778625214696,
            268.0820881047562,
            268.4066428772667,
            268.73137624617954,
            269.0564745421348,
            269.3816745073337,
            269.70755994283786,
            270.03313155451735,
            270.3592842857237,
            270.6857535622654,
            270.9476063726736,
            271.2791500595462,
            271.6109084555416,
            271.94288815573765,
            272.2753268367923,
            272.60794488061566,
            272.9407666906836,
            273.274023368242,
            273.65388818148216,
            273.9812625862324,
            274.3091889151977,
            274.63777341080146,
            274.9670896318423,
            275.2974618244971,
            275.62913290657673,
            275.9625573579774,
            276.29821221158727,
            276.63681828620355,
            276.97915337599204,
            277.3230488284534,
            277.66320298650135,
            278.028692850704,
            278.39694340009396,
            278.772362992321,
            279.1525293101515,
            279.54275853334764,
            279.9370698893614,
            280.3396063472845,
            280.74889562967536,
            281.16423070816717,
            281.58635017093684,
            282.0151442553126,
            282.45010317777127,
            282.8908086669295,
            283.33721480700694,
            283.7888269279825,
            284.2457976409185,
            284.70784505625227,
            285.17479628409797,
            285.6463119694983,
            286.12261066495455,
            286.60336479145974,
            287.08828653535926,
            287.5772816756082,
            288.07022016168236,
            288.56696523980133,
            289.0673617534513,
            289.5712849600883,
            290.07860162320173,
            290.5891816385799,
            291.1028920311399,
            291.6196186438267,
            292.1392407031376,
            292.66168450874414,
            293.1868014449049,
            293.7144864926364,
            294.23712821134234,
            294.7066398931642,
            295.31193804107994,
            295.8488963339789,
            296.3879362822189,
            296.9289683514296,
            297.4719055360983,
            298.0048072678723,
            298.5631596227987,
            299.1112898723575,
            299.6610337390343,
            300.2122811960144,
            300.7649597973228,
            301.31899891380874,
            301.8743296837476,
            302.4308852426301,
            302.98860047029274,
            303.3616676351653,
            304.10725838885935,
            304.6680795741758,
            305.22981733941435,
            305.7924150260879,
            306.35581752252443,
            306.9199712249243,
            307.4848239937824,
            308.05032510380386,
            308.6164252094274,
            309.1830762943535,
            309.6416558648671,
            310.3178388043903,
            310.88586962820375,
            311.45427120946493,
            312.02300178065093,
            310.1930302728014,
            313.16128795450186,
            313.73076510679255,
            314.30041430341174,
            314.8701987171706,
            315.4400824074601,
            314.5881952225472,
            316.5800057862216,
            317.14998123638225,
            317.719920156761,
            318.28979070925965,
            318.8595617267368,
            319.4292026168749,
            319.99868337688406,
            320.5679745187865,
            321.13704490427864,
            321.7058717926153,
            319.6889349527054,
            322.8426682607434,
            323.41058323409305,
            323.97813889823,
            324.5453071745526,
            325.11205943676,
            325.67836603150795,
            326.2441942535532,
            326.809511406618,
            327.3742642326764,
            327.9384164272819,
            328.5019682734447,
            329.0649215232196,
            329.6272779207898,
            330.18903920008097,
            330.75020709114176,
            331.3107833118949,
            331.8707695762196,
            332.4301675870551,
            332.9889790422746,
            333.5472056301666,
            334.10484903300517,
            334.66191092362277,
            335.21839296910525,
            335.77429682760277,
            336.3296241514874,
            336.88437658443763,
            337.43855576411573,
            337.9921633198959,
            338.54520087395133,
            339.097670042109,
            339.6495724319116,
            340.2009096450892,
            340.75168327488217,
            341.3018949092446,
            341.8515461280807,
            342.40063850535677,
            342.94917360593803,
            343.4971529909477,
            344.0445782131367,
            344.5914508180355,
            345.13777234556676,
            345.6835443279327,
            346.2287682929535,
            346.77344575835315,
            347.31757823800865,
            347.86116723972475,
            348.4042142613331,
            348.94672079926045,
            349.4886883388793,
            350.03011836278955,
            350.5710123451396,
            351.11137175425927,
            351.6511980531693,
            352.1904926976395,
            352.7292571367499,
            353.2674928159447,
            353.80520117296254,
            354.34238363806753,
            354.87904163749835,
            355.415176592035,
            355.95078991426266,
            356.4858830129067,
            357.0204572892317,
            357.55451414081017,
            358.0880549567131,
            358.621081121291,
            359.153594013845,
            359.68559500808266,
            360.2170854712577,
            360.7480667639238,
            361.2785402436922,
            361.8085072602356,
            362.33796915884477,
            362.8669272796059,
            363.3953829547194,
            363.9233375140171,
            364.4507922808069,
            364.977748571744,
            365.5042076996608,
            366.03017097163104,
            366.55563968805154,
            367.0806151470263,
            367.60509863758693,
            368.12909144749983,
            368.6525948554316,
            369.17561013707274,
            369.6981385637003,
            370.2201813999257,
            370.741739905444,
            371.26281533542704,
            371.783408938865,
            372.3035219622011,
            372.8231556429264,
            373.3423112176176,
            373.860989916974,
            374.3791929631835,
            374.896921578478,
            375.4141769771925,
            375.9309603704534,
            376.4472729630223,
            376.963115956447,
            377.4784905453945,
            377.993397922815,
            378.507839274189,
            379.0218157810353,
            379.5353286211751,
            380.04837896682,
            380.5609679868344,
            381.0730968429159,
            381.5847666944735,
            382.09597869634473,
            382.60673399726574,
            383.11703374241733,
            383.6268790734944,
            384.13627112489826,
            384.64521103026914,
            385.1536999161156,
            385.6617389045985,
            386.1693291151619,
            386.6764716624553,
            387.1831676554657,
            387.68941819977965,
            388.1952243974696,
            388.7005873451545,
            389.2055081353509,
            389.70998785742876,
            390.2140275957244,
            390.7176284291489,
            391.2207914352253,
            391.7235176856965,
            392.22580824749593,
            392.72766418511696,
            393.22908655801996,
            393.7300764214309,
            394.23063482841957,
            394.73076282448443,
            395.230461453802,
            395.7297317570877,
            396.2285747688222,
            396.72699152140706,
            397.22498304175343,
            397.72255035546254,
            398.21969448023646,
            398.71641643349517,
            399.2127172279876,
            399.70859787162215,
            400.2040593688791,
            400.69910272123116,
            401.1937289260267,
            401.6879389756444,
            402.18173386131417,
            402.6751145673818,
            403.16808207731737,
            403.66063736931795,
            404.1527814185555,
            404.64451519652806,
            405.13583967023374,
            405.62675580390277,
            406.1172645594454,
            406.6073668913634,
            407.09706375561103,
            407.58635610054813,
            408.0752448737126,
            408.56373101676076,
            409.0518154696093,
            409.53949916859233,
            410.02678304594104,
            410.5136680302251,
            411.00015504808994,
            411.4862450208228,
            411.9719388685953,
            412.45723750479044,
            412.9421418432715,
            413.42665279260484,
            413.9107712588153,
            414.39449814267215,
            414.8778343441438,
            415.3607807589601,
            415.8433382787322,
            416.32550779351226,
            416.8072901886617,
            417.2886863474392,
            417.7696971490715,
            418.2503234702098,
            418.7305661831117,
            419.2104261590487,
            419.68990426508,
            420.16900136394383,
            420.64771831695026,
            421.1260559819895,
            421.6040152132773,
            422.0815968619727,
            422.55880177737436,
            423.0356308043214,
            423.51208478582015,
            423.98816456078316,
            424.463870964988,
            424.9392048334918,
            425.4141669957366,
            425.88875827888853,
            426.3629795086793,
            426.83683150669685,
            427.31031509133976,
            427.78343107736407,
            428.25618027995864,
            428.72856350845655,
            429.2005815693465,
            429.6722352681011,
            430.1435254063983,
            430.61445278256656,
            431.0850181937087,
            431.55522243053497,
            432.0250662868532,
            432.49455054757743,
            432.9636759996775,
            433.4324434252957,
            433.90085360177403,
            434.3689073092886,
            434.83660531858953,
            435.30394840388715,
            435.77093733185,
            436.2375728702835,
            436.70385578164735,
            437.1697868273005,
            437.6353667652197,
            438.1005963513785,
            438.56547633777075,
            439.030007475841,
            439.4941905135224,
            439.9580261947565,
            440.42151526359424,
            440.8846584604296,
            441.3474565211548,
            441.809910182767,
            442.27202017699057,
            442.7337872345487,
            443.19521208252456,
            443.6562954467232,
            444.1170380492881,
            444.57744061036124,
            445.03750384817977,
            445.49722847882236,
            445.9566152140962,
            446.4156647653064,
            446.87437784036194,
            447.3327551447551,
            447.79079738346144,
            448.24850525513233,
            448.7058794606676,
            449.1629206956508,
            449.6196296535767,
            450.07600702678275,
            450.53205350490794,
            450.9877697751021,
            451.4431565212342,
            451.89821442711406,
            452.3529441722489,
            452.8073464350671,
            453.2614218905052,
            453.7151712136977,
            454.1685950751204,
            454.62169414247785,
            455.07446908504227,
            455.52692056571055,
            455.9790492485297
        ],
        [
            [
                247.24358799220806
            ],
            [
                247.51479306780718
            ],
            [
                247.78723498870968
            ],
            [
                248.06089840079292
            ],
            [
                248.3357658978456
            ],
            [
                248.61182120359356
            ],
            [
                248.8890477876716
            ],
            [
                249.16742880901413
            ],
            [
                249.44694749126484
            ],
            [
                249.72758697413403
            ],
            [
                250.00933032416202
            ],
            [
                250.29216056274353
            ],
            [
                250.5760607077119
            ],
            [
                250.86101371544288
            ],
            [
                251.1470024182749
            ],
            [
                251.43401012032825
            ],
            [
                251.72201942969883
            ],
            [
                252.01101342716404
            ],
            [
                252.3009750990788
            ],
            [
                252.59188728235645
            ],
            [
                252.8837335288647
            ],
            [
                253.17649635713107
            ],
            [
                253.4701594575538
            ],
            [
                253.76470547642018
            ],
            [
                254.060117431239
            ],
            [
                254.35637913715527
            ],
            [
                254.65347487014645
            ],
            [
                254.95138757035429
            ],
            [
                255.25010068359558
            ],
            [
                255.54959792491624
            ],
            [
                255.84986311485522
            ],
            [
                256.15088017954525
            ],
            [
                256.45263315924814
            ],
            [
                256.755106219275
            ],
            [
                257.05828464553724
            ],
            [
                257.3621507755479
            ],
            [
                257.66669022877244
            ],
            [
                257.9718875226508
            ],
            [
                258.2777279129061
            ],
            [
                258.58419590923296
            ],
            [
                258.8912767581266
            ],
            [
                259.19895570187686
            ],
            [
                259.5072181286849
            ],
            [
                259.8160495831511
            ],
            [
                260.1254357553535
            ],
            [
                260.43536250310393
            ],
            [
                260.74581581726807
            ],
            [
                261.0567818729315
            ],
            [
                261.36824698999044
            ],
            [
                261.680197648297
            ],
            [
                261.9926204919157
            ],
            [
                262.3055023265685
            ],
            [
                262.6188301207619
            ],
            [
                262.93259099959647
            ],
            [
                263.2467722637685
            ],
            [
                263.561361371045
            ],
            [
                263.8763459382472
            ],
            [
                264.1917137524451
            ],
            [
                264.50745276256964
            ],
            [
                264.82355108428834
            ],
            [
                265.13999698416336
            ],
            [
                265.45677890759345
            ],
            [
                265.7738854542121
            ],
            [
                266.0913053848306
            ],
            [
                266.40902762218576
            ],
            [
                266.7270412438338
            ],
            [
                267.04533549713653
            ],
            [
                267.363899780098
            ],
            [
                267.682723657302
            ],
            [
                268.0017968276702
            ],
            [
                268.32110917139795
            ],
            [
                268.6406507102588
            ],
            [
                268.96041162129717
            ],
            [
                269.28038223056427
            ],
            [
                269.600553023515
            ],
            [
                269.9209146093941
            ],
            [
                270.24145778209066
            ],
            [
                270.56217345572134
            ],
            [
                270.8830526987272
            ],
            [
                271.20408672501577
            ],
            [
                271.52526688151613
            ],
            [
                271.84658466331945
            ],
            [
                272.16803170596455
            ],
            [
                272.48959977861676
            ],
            [
                272.81128078385706
            ],
            [
                273.1330667648474
            ],
            [
                273.4549498961441
            ],
            [
                273.77692248256346
            ],
            [
                274.0989769580473
            ],
            [
                274.42110583800684
            ],
            [
                274.74330176719764
            ],
            [
                275.0655575587838
            ],
            [
                275.3878661442785
            ],
            [
                275.7102205675964
            ],
            [
                276.0326156533092
            ],
            [
                276.35504199288005
            ],
            [
                276.6774946297972
            ],
            [
                276.9999663352588
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                343.0030298274506
            ],
            [
                344.81746412285514
            ],
            [
                346.66341217480715
            ],
            [
                348.5406295029151
            ],
            [
                350.4488210045429
            ],
            [
                352.3876381956163
            ],
            [
                354.3566758634233
            ],
            [
                356.3554583625463
            ],
            [
                358.38344231087524
            ],
            [
                360.4400069717746
            ],
            [
                362.52444981958837
            ],
            [
                364.63598161654124
            ],
            [
                366.7737219174021
            ],
            [
                368.93669511934144
            ],
            [
                371.12382716294456
            ],
            [
                373.3339430321234
            ],
            [
                375.5657649317748
            ],
            [
                377.8179129060418
            ],
            [
                380.08890316727513
            ],
            [
                382.37715224969617
            ],
            [
                384.6809791986338
            ],
            [
                386.9986102937735
            ],
            [
                389.3281850223884
            ],
            [
                391.6677646348237
            ],
            [
                394.01533976884855
            ],
            [
                396.36884059137907
            ],
            [
                398.7261497266476
            ],
            [
                401.085113567232
            ],
            [
                403.44355586856733
            ],
            [
                405.7992916388788
            ],
            [
                408.15014141365936
            ],
            [
                410.49394556875546
            ],
            [
                412.8285784113351
            ],
            [
                415.1519620656951
            ],
            [
                417.4620790807421
            ],
            [
                419.756984897351
            ],
            [
                422.03481850594545
            ],
            [
                424.293811975523
            ],
            [
                426.53229883468316
            ],
            [
                428.7487207137531
            ],
            [
                430.9416325087311
            ],
            [
                433.10970604443025
            ],
            [
                435.2517322645907
            ],
            [
                437.3666220150917
            ],
            [
                439.4534055381337
            ],
            [
                441.5112301421915
            ],
            [
                443.53936067967294
            ],
            [
                445.5371694335448
            ],
            [
                447.50413851101825
            ],
            [
                449.43985093459327
            ],
            [
                451.34398652559173
            ],
            [
                453.21631578777124
            ],
            [
                455.0566937639193
            ],
            [
                456.8650547017472
            ],
            [
                458.64140423194664
            ],
            [
                460.38581531079694
            ],
            [
                462.0984205840037
            ],
            [
                463.7794076261536
            ],
            [
                465.4290129800805
            ],
            [
                467.047516864478
            ],
            [
                468.63523827835166
            ],
            [
                470.19253019860577
            ],
            [
                471.71977513601234
            ],
            [
                473.21738139562035
            ],
            [
                474.6857785565462
            ],
            [
                476.125414636817
            ],
            [
                477.53675247632043
            ],
            [
                478.9202687127386
            ],
            [
                480.2764463199104
            ],
            [
                481.60577768409803
            ],
            [
                482.9087595126907
            ],
            [
                484.1858915132839
            ],
            [
                485.4376746747484
            ],
            [
                486.6646097312581
            ],
            [
                487.8671958077073
            ],
            [
                489.04592922021527
            ],
            [
                490.2013024402563
            ],
            [
                491.33380316819233
            ],
            [
                492.4439135636427
            ],
            [
                493.53210965902787
            ],
            [
                494.59886037484983
            ],
            [
                495.6446277379323
            ],
            [
                496.6698657662746
            ],
            [
                497.6750206321009
            ],
            [
                498.66053016061386
            ],
            [
                499.62682365071396
            ],
            [
                500.5743219260513
            ],
            [
                501.50343662311434
            ],
            [
                502.414571258487
            ],
            [
                503.3081197998195
            ],
            [
                504.18446740232486
            ],
            [
                505.0439911771268
            ],
            [
                505.8870583129359
            ],
            [
                506.7140279845799
            ],
            [
                507.52525051885294
            ],
            [
                508.321067831273
            ],
            [
                509.10181291809954
            ],
            [
                509.8678118635062
            ],
            [
                510.6193806332834
            ],
            [
                511.35682846098814
            ],
            [
                512.0804563729663
            ],
            [
                512.7905576952063
            ],
            [
                513.4874181325323
            ],
            [
                514.1713157999163
            ],
            [
                514.8425224123741
            ],
            [
                515.5013012546459
            ],
            [
                516.1479095560549
            ],
            [
                516.7825975799199
            ],
            [
                517.4056089007344
            ],
            [
                518.0171806361993
            ],
            [
                518.6175436261129
            ],
            [
                519.2069224763072
            ],
            [
                519.7855357641808
            ],
            [
                520.3535963674364
            ],
            [
                520.9113111296779
            ],
            [
                521.4588814970159
            ],
            [
                521.9965033936799
            ],
            [
                522.5243674016535
            ],
            [
                523.0426588847438
            ],
            [
                523.5515579888515
            ],
            [
                524.0512406549276
            ],
            [
                524.5418766458495
            ],
            [
                525.0236319269077
            ],
            [
                525.4966675703134
            ],
            [
                525.9611401226314
            ],
            [
                526.4172016498335
            ],
            [
                526.8649999138213
            ],
            [
                527.3046783589248
            ],
            [
                527.7363762622408
            ],
            [
                528.1602288176551
            ],
            [
                528.576367132511
            ],
            [
                528.9849183713053
            ],
            [
                529.3860057793189
            ],
            [
                529.7797487374268
            ],
            [
                530.1662628238358
            ],
            [
                530.5456598390276
            ],
            [
                530.918047851779
            ],
            [
                531.2835312214148
            ],
            [
                531.642210619863
            ],
            [
                531.9941830410454
            ],
            [
                532.3395417466639
            ],
            [
                532.6783764627895
            ],
            [
                533.0107731653369
            ],
            [
                533.3368138885475
            ],
            [
                533.6565771143884
            ],
            [
                533.9701374112536
            ],
            [
                534.2775654234741
            ],
            [
                534.5789277190071
            ],
            [
                534.8742869680622
            ],
            [
                535.1637011616485
            ],
            [
                535.4472241116076
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ],
            [
                NaN
            ]
        ]
    ]
}

==> anc/QScans_Hybrid_uninterpolated.json <==
{
    "Regularization": "SLACnaive",
    "columns": [
        "M0 [MeV]",
        "mu [MeV]",
        "Q [MeV]"
    ],
    "data": [
        [
            176.0,
            181.74358974358975,
            187.48717948717947,
            193.23076923076923,
            198.97435897435898,
            204.71794871794873,
            210.46153846153845,
            216.2051282051282,
            221.94871794871796,
            227.69230769230768,
            233.43589743589743,
            239.17948717948718,
            244.9230769230769,
            250.66666666666669,
            256.4102564102564,
            262.1538461538462,
            267.8974358974359,
            273.64102564102564,
            279.38461538461536,
            285.12820512820514,
            290.87179487179486,
            296.61538461538464,
            302.35897435897436,
            308.1025641025641,
            313.8461538461538,
            319.5897435897436,
            325.33333333333337,
            331.0769230769231,
            336.8205128205128,
            342.56410256410254,
            348.3076923076923,
            354.05128205128204,
            359.7948717948718,
            365.53846153846155,
            371.28205128205127,
            377.025641025641,
            382.7692307692308,
            388.51282051282055,
            394.2564102564103,
            400.0
        ],
        [
            0.6283185307179586,
            0.6341265171363599,
            0.6399345035547612,
            0.6457424899731625,
            0.6515504763915638,
            0.6573584628099651,
            0.6631664492283664,
            0.6689744356467677,
            0.674782422065169,
            0.6805904084835703,
            0.6863983949019716,
            0.6922063813203729,
            0.6980143677387742,
            0.7038223541571755,
            0.7096303405755768,
            0.7154383269939781,
            0.7212463134123794,
            0.7270542998307807,
            0.732862286249182,
            0.7386702726675832,
            0.7444782590859845,
            0.7502862455043858,
            0.7560942319227871,
            0.7619022183411884,
            0.7677102047595897,
            0.773518191177991,
            0.7793261775963923,
            0.7851341640147936,
            0.7909421504331949,
            0.7967501368515962,
            0.8025581232699975,
            0.8083661096883988,
            0.8141740961068001,
            0.8199820825252014,
            0.8257900689436027,
            0.831598055362004,
            0.8374060417804053,
            0.8432140281988066,
            0.8490220146172079,
            0.8548300010356092,
            0.8606379874540105,
            0.8664459738724118,
            0.8722539602908131,
            0.8780619467092144,
            0.8838699331276156,
            0.8896779195460169,
            0.8954859059644182,
            0.9012938923828195,
            0.9071018788012208,
            0.9129098652196221,
            0.9187178516380234,
            0.9245258380564247,
            0.930333824474826,
            0.9361418108932273,
            0.9419497973116286,
            0.94775778373003,
            0.9535657701484312,
            0.9593737565668325,
            0.9651817429852338,
            0.9709897294036351,
            0.9767977158220364,
            0.9826057022404378,
            0.988413688658839,
            0.9942216750772404,
            1.0000296614956417,
            1.005837647914043,
            1.0116456343324443,
            1.0174536207508456,
            1.0232616071692469,
            1.0290695935876482,
            1.0348775800060495,
            1.0406855664244508,
            1.046493552842852,
            1.0523015392612534,
            1.0581095256796547,
            1.063917512098056,
            1.0697254985164573,
            1.0755334849348586,
            1.0813414713532599,
            1.0871494577716612,
            1.0929574441900625,
            1.0987654306084638,
            1.104573417026865,
            1.1103814034452664,
            1.1161893898636677,
            1.121997376282069,
            1.1278053627004703,
            1.1336133491188716,
            1.1394213355372727,
            1.1452293219556742,
            1.1510373083740753,
            1.1568452947924768,
            1.1626532812108779,
            1.1684612676292794,
            1.1742692540476805,
            1.180077240466082,
            1.185885226884483,
            1.1916932133028846,
            1.1975011997212857,
            1.2033091861396872,
            1.2091171725580883,
            1.2149251589764898,
            1.2207331453948909,
            1.2265411318132924,
            1.2323491182316935,
            1.238157104650095,
            1.243965091068496,
            1.2497730774868976,
            1.2555810639052987,
            1.2613890503237002,
            1.2671970367421013,
            1.2730050231605028,
            1.2788130095789039,
            1.2846209959973052,
            1.2904289824157065,
            1.2962369688341078,
            1.302044955252509,
            1.3078529416709104,
            1.3136609280893117,
            1.319468914507713
        ],
        [
            [
                0.7854481633974483,
                0.5354481633974483,
                0.5001,
                0,
                0.0,
                0.39277408169872413,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0.7854481633974483,
                0,
                0,
                0,
                0,
                0.0001,
                0.0001,
                0,
                0.7854481633974483,
                0.7854481633974483,
                0.39277408169872413,
                0.0,
                0.8927740816987242,
                0.8927740816987242,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.7854481633974483,
                0.9281222450961724,
                0,
                0.7854481633974483,
                0.5707963267948966,
                1.0531222450961724,
                0.9104481633974483,
                1.0001,
                0.8927740816987242,
                1.0707963267948966,
                1.0001,
                1.0354481633974482,
                1.2854481633974482,
                1.0354481633974482,
                0.0,
                1.2406222450961724,
                0.0,
                0.0,
                1.2406222450961724,
                0.0,
                1.3207963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.17812224509617236,
                0,
                0,
                0,
                1.1781222450961724,
                0,
                0,
                0,
                0.8207963267948966,
                1.1781222450961724,
                1.0707963267948966,
                1.1781222450961724,
                1.0707963267948966,
                1.1781222450961724,
                1.1781222450961724,
                1.1332963267948966,
                1.1781222450961724,
                1.1781222450961724,
                1.1781222450961724,
                1.3031222450961724,
                1.1781222450961724,
                1.1781222450961724,
                1.5707963267948966,
                1.5707963267948966,
                1.1781222450961724,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.7854481633974483,
                0,
                1.1781222450961724,
                0,
                0,
                1.2854481633974482,
                1.0354481633974482,
                1.1781222450961724,
                1.0707963267948966,
                1.1781222450961724,
                1.3207963267948966,
                1.1937472450961724,
                1.2854481633974482,
                1.1781222450961724,
                1.1781222450961724,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                1.5707963267948966,
                1.4281222450961724,
                1.5707963267948966,
                1.3744592859455345,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.1937472450961724,
                0,
                0,
                1.1781222450961724,
                0,
                1.3207963267948966,
                1.1781222450961724,
                1.5707963267948966,
                1.5707963267948966,
                1.3744592859455345,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.3031222450961724,
                1.5707963267948966,
                1.4457963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                0,
                0,
                1.1781222450961724,
                1.1781222450961724,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5697963267948967,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.4281222450961724,
                1.5551713267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5688432017948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5697963267948967,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5697963267948967,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5082963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5697963267948967,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5395463267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5551713267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5395463267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5395463267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5688432017948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5629838267948966,
                1.5707963267948966,
                1.5395463267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5551713267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5697963267948967,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5551713267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5668900767948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                1.5707963267948966,
                1.5707963267948966,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.0,
                0.0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.0,
                0.0
            ],
            [
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0,
                0.0
            ]
        ]
    ]
}

==> anc/SLAC1DGamma.dat <==
#q Gamma2
55500.60920401098 -4.0316194827028085e-11 
62505.693536763371 3.844036200462142e-11 
68946.418856531382 -6.7998939812241588e-12 
74785.129981511185 -3.75877107217093e-11 
80019.396721358033 1.3145040611561853e-12 
84617.699687915272 6.3309357756224927e-11 
86400.475274301047 8.233769221988041e-11 
81403.793003896426 -5.496758603840135e-11 
70747.090331138548 -5.0590642786119133e-12 
54968.070601195504 1.8204104890173767e-11 
33099.772856108117 -8.7993612396530807e-11 
4581.2594851953909 -1.3130829756846651e-11 
-14430.677504990541 7.1480599217466079e-12 
-23759.112850735954 1.6939338820520788e-11 
-28855.869636122021 9.4928509497549385e-12 


==> anc/SLAC1DPos_pi.dat <==
#x_0 x_1 x_2 x_3 pi(x)
0 0 0 0  0 0
0 0 0 1  0 0
0 0 0 2  0 0
0 0 0 3  0 0
0 0 0 4  0 0
0 0 0 5  0 0
0 0 0 6  0 0
0 0 0 7  0 0
0 0 0 8  0 0
0 0 0 9  0 0
0 0 0 10 0 0
0 0 0 11 0 0
0 0 0 12 0 0
0 0 0 13 0 0
0 0 0 14 0 0
0 0 0 15 0 0
0 0 0 16 0 0
0 0 0 17 0 0
0 0 0 18 0 0
0 0 0 19 0 0
0 0 0 20 0 0
0 0 0 21 0 0
0 0 0 22 0 0
0 0 0 23 0 0
0 0 0 24 0 0
0 0 0 25 0 0
0 0 0 26 0 0
0 0 0 27 0 0
0 0 0 28 0 0


==> anc/SLAC1DPos_sigma.dat <==
#x_0 x_1 x_2 x_3 sigma(x)
0 0 0 0 -0.49060242458532544 0
0 0 0 1 0.49061166891516317 0
0 0 0 2 -0.49062350819199824 0
0 0 0 3 0.49064915515307772 0
0 0 0 4 -0.49065838257128813 0
0 0 0 5 0.4906369259300169 0
0 0 0 6 -0.49051265078397693 0
0 0 0 7 0.4902210241665218 0
0 0 0 8 -0.48935167764910958 0
0 0 0 9 0.48668420591809403 0
0 0 0 10 -0.47932597233243507 0
0 0 0 11 0.46041876897816536 0
0 0 0 12 -0.41292836319933335 0
0 0 0 13 0.3054934221111309 0
0 0 0 14 -0.11604423365337949 0
0 0 0 15 -0.11604423365337949 0
0 0 0 16 0.3054934221111309 0
0 0 0 17 -0.41292836319933335 0
0 0 0 18 0.46041876897816536 0
0 0 0 19 -0.47932597233243507 0
0 0 0 20 0.48668420591809403 0
0 0 0 21 -0.48935167764910958 0
0 0 0 22 0.4902210241665218 0
0 0 0 23 -0.49051265078397693 0
0 0 0 24 0.4906369259300169 0
0 0 0 25 -0.49065838257128813 0
0 0 0 26 0.49064915515307772 0
0 0 0 27 -0.49062350819199824 0
0 0 0 28 0.49061166891516317 0

